Hubble Expansion and Freeze-Out at RHIC-BES Energies from UrQMD

The freeze-out process in heavy ion collisions is driven by the competition between the scattering rate and the expansion rate of the matter. We analyse the expansion rate $\Theta$ (often called Hubble flow) in relativistic heavy ion collisions in the FAIR and RHIC-BES energy regimes and compare it to the scattering rate $\Gamma$ using the UrQMD transport model. We observe that the time evolution of the system is clearly separated into a compression phase and an expansion phase with time dependent $\Theta_\parallel$ and $\Theta_\perp$. The calculated values of the Hubble expansion at kinetic decoupling are in line with previous simple estimates by statistical hadronization models with a Siemens-Rasmussen type emission source. However, the actual shape of the expanding matter is, as expected, found to be between a spherically symmetric and a purely longitudinal expansion. We confirm for the first time in a microscopic simulation that the decoupling hypersurface is indeed determined by the competition of the expansion rate $\Theta$ and the scattering rate $\Gamma$ as suggested previously. This suggests that, in the range of collision energies explored in this study, simple iso-thermal/iso-energy density criteria that are often used in hybrid models to couple hydrodynamic and transport simulations may not capture the true decoupling hyper-surface.

==> anc/radial_flow_data_E_2.4_fit_Theta_0.021_t_60.dat <==
#t=60fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.02084 r)
0.000         0
0.151    0.003142
0.302    0.006283
0.452    0.009425
0.603    0.01257
0.754    0.01571
0.905    0.01885
1.055    0.02199
1.206    0.02513
1.357    0.02827
1.508    0.03141
1.658    0.03455
1.809    0.03768
1.960    0.04082
2.111    0.04396
2.261    0.04709
2.412    0.05023
2.563    0.05336
2.714    0.05649
2.864    0.05962
3.015    0.06275
3.166    0.06588
3.317    0.06901
3.467    0.07214
3.618    0.07526
3.769    0.07838
3.920    0.08151
4.070    0.08463
4.221    0.08774
4.372    0.09086
4.523    0.09398
4.673    0.09709
4.824    0.1002
4.975    0.1033
5.126    0.1064
5.276    0.1095
5.427    0.1126
5.578    0.1157
5.729    0.1188
5.879    0.1219
6.030     0.125
6.181    0.1281
6.332    0.1312
6.482    0.1343
6.633    0.1374
6.784    0.1404
6.935    0.1435
7.085    0.1466
7.236    0.1497
7.387    0.1527
7.538    0.1558
7.688    0.1589
7.839    0.1619
7.990     0.165
8.141     0.168
8.291    0.1711
8.442    0.1741
8.593    0.1772
8.744    0.1802
8.894    0.1833
9.045    0.1863
9.196    0.1893
9.347    0.1924
9.497    0.1954
9.648    0.1984
9.799    0.2014
9.950    0.2044
10.101    0.2074
10.251    0.2104
10.402    0.2134
10.553    0.2164
10.704    0.2194
10.854    0.2224
11.005    0.2254
11.156    0.2284
11.307    0.2314
11.457    0.2343
11.608    0.2373
11.759    0.2403
11.910    0.2432
12.060    0.2462
12.211    0.2491
12.362    0.2521
12.513     0.255
12.663    0.2579
12.814    0.2609
12.965    0.2638
13.116    0.2667
13.266    0.2696
13.417    0.2726
13.568    0.2755
13.719    0.2784
13.869    0.2813
14.020    0.2841
14.171     0.287
14.322    0.2899
14.472    0.2928
14.623    0.2957
14.774    0.2985
14.925    0.3014
15.075    0.3042
15.226    0.3071
15.377    0.3099
15.528    0.3128
15.678    0.3156
15.829    0.3184
15.980    0.3212
16.131    0.3241
16.281    0.3269
16.432    0.3297
16.583    0.3325
16.734    0.3353
16.884     0.338
17.035    0.3408
17.186    0.3436
17.337    0.3464
17.487    0.3491
17.638    0.3519
17.789    0.3546
17.940    0.3574
18.090    0.3601
18.241    0.3628
18.392    0.3656
18.543    0.3683
18.693     0.371
18.844    0.3737
18.995    0.3764
19.146    0.3791
19.296    0.3818
19.447    0.3845
19.598    0.3871
19.749    0.3898
19.899    0.3925
20.050    0.3951
20.201    0.3978
20.352    0.4004
20.503     0.403
20.653    0.4057
20.804    0.4083
20.955    0.4109
21.106    0.4135
21.256    0.4161
21.407    0.4187
21.558    0.4213
21.709    0.4239
21.859    0.4265
22.010     0.429
22.161    0.4316
22.312    0.4341
22.462    0.4367
22.613    0.4392
22.764    0.4418
22.915    0.4443
23.065    0.4468
23.216    0.4493
23.367    0.4518
23.518    0.4543
23.668    0.4568
23.819    0.4593
23.970    0.4618
24.121    0.4642
24.271    0.4667
24.422    0.4691
24.573    0.4716
24.724     0.474
24.874    0.4765
25.025    0.4789
25.176    0.4813
25.327    0.4837
25.477    0.4861
25.628    0.4885
25.779    0.4909
25.930    0.4933
26.080    0.4957
26.231     0.498
26.382    0.5004
26.533    0.5027
26.683    0.5051
26.834    0.5074
26.985    0.5097
27.136    0.5121
27.286    0.5144
27.437    0.5167
27.588     0.519
27.739    0.5213
27.889    0.5236
28.040    0.5258
28.191    0.5281
28.342    0.5304
28.492    0.5326
28.643    0.5349
28.794    0.5371
28.945    0.5393
29.095    0.5416
29.246    0.5438
29.397     0.546
29.548    0.5482
29.698    0.5504
29.849    0.5526
30.000    0.5547


==> anc/radial_flow_data_E_2.4_fit_Theta_0.031_t_40.dat <==
#t=40fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.03130 r)
0.000         0
0.151    0.004718
0.302    0.009436
0.452    0.01415
0.603    0.01887
0.754    0.02359
0.905    0.0283
1.055    0.03301
1.206    0.03773
1.357    0.04244
1.508    0.04715
1.658    0.05185
1.809    0.05656
1.960    0.06126
2.111    0.06596
2.261    0.07065
2.412    0.07535
2.563    0.08004
2.714    0.08472
2.864    0.0894
3.015    0.09408
3.166    0.09876
3.317    0.1034
3.467    0.1081
3.618    0.1128
3.769    0.1174
3.920    0.1221
4.070    0.1267
4.221    0.1313
4.372     0.136
4.523    0.1406
4.673    0.1452
4.824    0.1498
4.975    0.1544
5.126    0.1591
5.276    0.1636
5.427    0.1682
5.578    0.1728
5.729    0.1774
5.879     0.182
6.030    0.1865
6.181    0.1911
6.332    0.1956
6.482    0.2001
6.633    0.2047
6.784    0.2092
6.935    0.2137
7.085    0.2182
7.236    0.2227
7.387    0.2272
7.538    0.2316
7.688    0.2361
7.839    0.2405
7.990     0.245
8.141    0.2494
8.291    0.2538
8.442    0.2582
8.593    0.2626
8.744     0.267
8.894    0.2714
9.045    0.2758
9.196    0.2801
9.347    0.2845
9.497    0.2888
9.648    0.2931
9.799    0.2974
9.950    0.3017
10.101     0.306
10.251    0.3103
10.402    0.3145
10.553    0.3188
10.704     0.323
10.854    0.3272
11.005    0.3314
11.156    0.3356
11.307    0.3398
11.457     0.344
11.608    0.3481
11.759    0.3522
11.910    0.3564
12.060    0.3605
12.211    0.3646
12.362    0.3687
12.513    0.3727
12.663    0.3768
12.814    0.3808
12.965    0.3849
13.116    0.3889
13.266    0.3929
13.417    0.3969
13.568    0.4008
13.719    0.4048
13.869    0.4087
14.020    0.4126
14.171    0.4165
14.322    0.4204
14.472    0.4243
14.623    0.4282
14.774     0.432
14.925    0.4358
15.075    0.4397
15.226    0.4435
15.377    0.4472
15.528     0.451
15.678    0.4548
15.829    0.4585
15.980    0.4622
16.131    0.4659
16.281    0.4696
16.432    0.4733
16.583    0.4769
16.734    0.4806
16.884    0.4842
17.035    0.4878
17.186    0.4914
17.337    0.4949
17.487    0.4985
17.638     0.502
17.789    0.5055
17.940    0.5091
18.090    0.5125
18.241     0.516
18.392    0.5195
18.543    0.5229
18.693    0.5263
18.844    0.5297
18.995    0.5331
19.146    0.5365
19.296    0.5398
19.447    0.5432
19.598    0.5465
19.749    0.5498
19.899    0.5531
20.050    0.5563
20.201    0.5596
20.352    0.5628
20.503     0.566
20.653    0.5692
20.804    0.5724
20.955    0.5756
21.106    0.5787
21.256    0.5818
21.407     0.585
21.558    0.5881
21.709    0.5911
21.859    0.5942
22.010    0.5972
22.161    0.6003
22.312    0.6033
22.462    0.6063
22.613    0.6092
22.764    0.6122
22.915    0.6151
23.065    0.6181
23.216     0.621
23.367    0.6239
23.518    0.6267
23.668    0.6296
23.819    0.6324
23.970    0.6353
24.121    0.6381
24.271    0.6408
24.422    0.6436
24.573    0.6464
24.724    0.6491
24.874    0.6518
25.025    0.6545
25.176    0.6572
25.327    0.6599
25.477    0.6626
25.628    0.6652
25.779    0.6678
25.930    0.6704
26.080     0.673
26.231    0.6756
26.382    0.6781
26.533    0.6807
26.683    0.6832
26.834    0.6857
26.985    0.6882
27.136    0.6907
27.286    0.6931
27.437    0.6956
27.588     0.698
27.739    0.7004
27.889    0.7028
28.040    0.7052
28.191    0.7076
28.342    0.7099
28.492    0.7122
28.643    0.7146
28.794    0.7169
28.945    0.7191
29.095    0.7214
29.246    0.7237
29.397    0.7259
29.548    0.7281
29.698    0.7303
29.849    0.7325
30.000    0.7347


==> anc/radial_flow_data_E_2.4_fit_Theta_0.065_t_20.dat <==
#t=20fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.06457 r)
0.000         0
0.080    0.005191
0.161    0.01038
0.241    0.01557
0.322    0.02076
0.402    0.02595
0.482    0.03114
0.563    0.03632
0.643    0.04151
0.724    0.04669
0.804    0.05187
0.884    0.05704
0.965    0.06222
1.045    0.06739
1.126    0.07255
1.206    0.07771
1.286    0.08287
1.367    0.08803
1.447    0.09317
1.528    0.09832
1.608    0.1035
1.688    0.1086
1.769    0.1137
1.849    0.1188
1.930     0.124
2.010    0.1291
2.090    0.1342
2.171    0.1393
2.251    0.1443
2.332    0.1494
2.412    0.1545
2.492    0.1596
2.573    0.1646
2.653    0.1697
2.734    0.1747
2.814    0.1797
2.894    0.1847
2.975    0.1898
3.055    0.1948
3.136    0.1997
3.216    0.2047
3.296    0.2097
3.377    0.2146
3.457    0.2196
3.538    0.2245
3.618    0.2295
3.698    0.2344
3.779    0.2393
3.859    0.2442
3.940     0.249
4.020    0.2539
4.101    0.2587
4.181    0.2636
4.261    0.2684
4.342    0.2732
4.422     0.278
4.503    0.2828
4.583    0.2876
4.663    0.2923
4.744    0.2971
4.824    0.3018
4.905    0.3065
4.985    0.3112
5.065    0.3159
5.146    0.3205
5.226    0.3252
5.307    0.3298
5.387    0.3344
5.467     0.339
5.548    0.3436
5.628    0.3482
5.709    0.3528
5.789    0.3573
5.869    0.3618
5.950    0.3663
6.030    0.3708
6.111    0.3753
6.191    0.3797
6.271    0.3842
6.352    0.3886
6.432     0.393
6.513    0.3974
6.593    0.4017
6.673    0.4061
6.754    0.4104
6.834    0.4147
6.915     0.419
6.995    0.4233
7.075    0.4275
7.156    0.4317
7.236     0.436
7.317    0.4401
7.397    0.4443
7.477    0.4485
7.558    0.4526
7.638    0.4567
7.719    0.4608
7.799    0.4649
7.879     0.469
7.960     0.473
8.040     0.477
8.121     0.481
8.201     0.485
8.281     0.489
8.362    0.4929
8.442    0.4968
8.523    0.5007
8.603    0.5046
8.683    0.5085
8.764    0.5123
8.844    0.5161
8.925    0.5199
9.005    0.5237
9.085    0.5275
9.166    0.5312
9.246    0.5349
9.327    0.5386
9.407    0.5423
9.487    0.5459
9.568    0.5496
9.648    0.5532
9.729    0.5568
9.809    0.5604
9.889    0.5639
9.970    0.5674
10.050    0.5709
10.131    0.5744
10.211    0.5779
10.291    0.5813
10.372    0.5848
10.452    0.5882
10.533    0.5916
10.613    0.5949
10.693    0.5983
10.774    0.6016
10.854    0.6049
10.935    0.6082
11.015    0.6114
11.095    0.6147
11.176    0.6179
11.256    0.6211
11.337    0.6243
11.417    0.6274
11.497    0.6306
11.578    0.6337
11.658    0.6368
11.739    0.6399
11.819    0.6429
11.899     0.646
11.980     0.649
12.060     0.652
12.141    0.6549
12.221    0.6579
12.302    0.6608
12.382    0.6637
12.462    0.6666
12.543    0.6695
12.623    0.6724
12.704    0.6752
12.784     0.678
12.864    0.6808
12.945    0.6836
13.025    0.6863
13.106    0.6891
13.186    0.6918
13.266    0.6945
13.347    0.6972
13.427    0.6998
13.508    0.7025
13.588    0.7051
13.668    0.7077
13.749    0.7103
13.829    0.7128
13.910    0.7154
13.990    0.7179
14.070    0.7204
14.151    0.7229
14.231    0.7254
14.312    0.7278
14.392    0.7302
14.472    0.7327
14.553    0.7351
14.633    0.7374
14.714    0.7398
14.794    0.7421
14.874    0.7445
14.955    0.7468
15.035    0.7491
15.116    0.7513
15.196    0.7536
15.276    0.7558
15.357     0.758
15.437    0.7602
15.518    0.7624
15.598    0.7646
15.678    0.7667
15.759    0.7689
15.839     0.771
15.920    0.7731
16.000    0.7751


==> anc/radial_flow_data_E_2.4_fit_v_0.022_t_60.dat <==
#t=60fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.02160 r)
0.000         0
0.151    0.003256
0.302    0.006512
0.452    0.009768
0.603    0.01302
0.754    0.01628
0.905    0.01953
1.055    0.02279
1.206    0.02604
1.357    0.0293
1.508    0.03255
1.658    0.0358
1.809    0.03905
1.960    0.0423
2.111    0.04555
2.261    0.0488
2.412    0.05205
2.563    0.05529
2.714    0.05854
2.864    0.06178
3.015    0.06503
3.166    0.06827
3.317    0.07151
3.467    0.07475
3.618    0.07798
3.769    0.08122
3.920    0.08445
4.070    0.08768
4.221    0.09091
4.372    0.09414
4.523    0.09737
4.673    0.1006
4.824    0.1038
4.975     0.107
5.126    0.1103
5.276    0.1135
5.427    0.1167
5.578    0.1199
5.729    0.1231
5.879    0.1263
6.030    0.1295
6.181    0.1327
6.332    0.1359
6.482    0.1391
6.633    0.1423
6.784    0.1455
6.935    0.1487
7.085    0.1518
7.236     0.155
7.387    0.1582
7.538    0.1614
7.688    0.1645
7.839    0.1677
7.990    0.1709
8.141     0.174
8.291    0.1772
8.442    0.1803
8.593    0.1835
8.744    0.1866
8.894    0.1898
9.045    0.1929
9.196     0.196
9.347    0.1992
9.497    0.2023
9.648    0.2054
9.799    0.2085
9.950    0.2116
10.101    0.2148
10.251    0.2179
10.402     0.221
10.553    0.2241
10.704    0.2271
10.854    0.2302
11.005    0.2333
11.156    0.2364
11.307    0.2395
11.457    0.2425
11.608    0.2456
11.759    0.2486
11.910    0.2517
12.060    0.2547
12.211    0.2578
12.362    0.2608
12.513    0.2639
12.663    0.2669
12.814    0.2699
12.965    0.2729
13.116    0.2759
13.266    0.2789
13.417    0.2819
13.568    0.2849
13.719    0.2879
13.869    0.2909
14.020    0.2939
14.171    0.2968
14.322    0.2998
14.472    0.3028
14.623    0.3057
14.774    0.3087
14.925    0.3116
15.075    0.3146
15.226    0.3175
15.377    0.3204
15.528    0.3233
15.678    0.3262
15.829    0.3292
15.980    0.3321
16.131    0.3349
16.281    0.3378
16.432    0.3407
16.583    0.3436
16.734    0.3465
16.884    0.3493
17.035    0.3522
17.186     0.355
17.337    0.3579
17.487    0.3607
17.638    0.3635
17.789    0.3664
17.940    0.3692
18.090     0.372
18.241    0.3748
18.392    0.3776
18.543    0.3804
18.693    0.3831
18.844    0.3859
18.995    0.3887
19.146    0.3914
19.296    0.3942
19.447    0.3969
19.598    0.3997
19.749    0.4024
19.899    0.4051
20.050    0.4079
20.201    0.4106
20.352    0.4133
20.503     0.416
20.653    0.4187
20.804    0.4213
20.955     0.424
21.106    0.4267
21.256    0.4293
21.407     0.432
21.558    0.4346
21.709    0.4373
21.859    0.4399
22.010    0.4425
22.161    0.4451
22.312    0.4477
22.462    0.4503
22.613    0.4529
22.764    0.4555
22.915    0.4581
23.065    0.4607
23.216    0.4632
23.367    0.4658
23.518    0.4683
23.668    0.4709
23.819    0.4734
23.970    0.4759
24.121    0.4784
24.271    0.4809
24.422    0.4834
24.573    0.4859
24.724    0.4884
24.874    0.4909
25.025    0.4934
25.176    0.4958
25.327    0.4983
25.477    0.5007
25.628    0.5031
25.779    0.5056
25.930     0.508
26.080    0.5104
26.231    0.5128
26.382    0.5152
26.533    0.5176
26.683      0.52
26.834    0.5223
26.985    0.5247
27.136    0.5271
27.286    0.5294
27.437    0.5318
27.588    0.5341
27.739    0.5364
27.889    0.5387
28.040     0.541
28.191    0.5433
28.342    0.5456
28.492    0.5479
28.643    0.5502
28.794    0.5524
28.945    0.5547
29.095    0.5569
29.246    0.5592
29.397    0.5614
29.548    0.5636
29.698    0.5659
29.849    0.5681
30.000    0.5703


==> anc/radial_flow_data_E_2.4_fit_v_0.035_t_40.dat <==
#t=40fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.03528 r)
0.000         0
0.151    0.005319
0.302    0.01064
0.452    0.01596
0.603    0.02127
0.754    0.02659
0.905    0.0319
1.055    0.03722
1.206    0.04253
1.357    0.04783
1.508    0.05314
1.658    0.05844
1.809    0.06374
1.960    0.06904
2.111    0.07433
2.261    0.07961
2.412    0.0849
2.563    0.09018
2.714    0.09545
2.864    0.1007
3.015     0.106
3.166    0.1112
3.317    0.1165
3.467    0.1217
3.618     0.127
3.769    0.1322
3.920    0.1374
4.070    0.1426
4.221    0.1478
4.372     0.153
4.523    0.1582
4.673    0.1634
4.824    0.1686
4.975    0.1737
5.126    0.1789
5.276     0.184
5.427    0.1892
5.578    0.1943
5.729    0.1994
5.879    0.2045
6.030    0.2096
6.181    0.2147
6.332    0.2197
6.482    0.2248
6.633    0.2298
6.784    0.2349
6.935    0.2399
7.085    0.2449
7.236    0.2499
7.387    0.2549
7.538    0.2598
7.688    0.2648
7.839    0.2697
7.990    0.2747
8.141    0.2796
8.291    0.2845
8.442    0.2894
8.593    0.2942
8.744    0.2991
8.894    0.3039
9.045    0.3087
9.196    0.3135
9.347    0.3183
9.497    0.3231
9.648    0.3278
9.799    0.3326
9.950    0.3373
10.101     0.342
10.251    0.3467
10.402    0.3514
10.553     0.356
10.704    0.3607
10.854    0.3653
11.005    0.3699
11.156    0.3745
11.307     0.379
11.457    0.3836
11.608    0.3881
11.759    0.3926
11.910    0.3971
12.060    0.4016
12.211     0.406
12.362    0.4104
12.513    0.4149
12.663    0.4193
12.814    0.4236
12.965     0.428
13.116    0.4323
13.266    0.4366
13.417    0.4409
13.568    0.4452
13.719    0.4495
13.869    0.4537
14.020    0.4579
14.171    0.4621
14.322    0.4663
14.472    0.4704
14.623    0.4746
14.774    0.4787
14.925    0.4828
15.075    0.4868
15.226    0.4909
15.377    0.4949
15.528    0.4989
15.678    0.5029
15.829    0.5069
15.980    0.5108
16.131    0.5147
16.281    0.5186
16.432    0.5225
16.583    0.5263
16.734    0.5302
16.884     0.534
17.035    0.5378
17.186    0.5416
17.337    0.5453
17.487     0.549
17.638    0.5527
17.789    0.5564
17.940    0.5601
18.090    0.5637
18.241    0.5673
18.392    0.5709
18.543    0.5745
18.693    0.5781
18.844    0.5816
18.995    0.5851
19.146    0.5886
19.296    0.5921
19.447    0.5955
19.598    0.5989
19.749    0.6023
19.899    0.6057
20.050    0.6091
20.201    0.6124
20.352    0.6157
20.503     0.619
20.653    0.6223
20.804    0.6255
20.955    0.6287
21.106    0.6319
21.256    0.6351
21.407    0.6383
21.558    0.6414
21.709    0.6446
21.859    0.6476
22.010    0.6507
22.161    0.6538
22.312    0.6568
22.462    0.6598
22.613    0.6628
22.764    0.6658
22.915    0.6687
23.065    0.6717
23.216    0.6746
23.367    0.6775
23.518    0.6803
23.668    0.6832
23.819     0.686
23.970    0.6888
24.121    0.6916
24.271    0.6944
24.422    0.6971
24.573    0.6998
24.724    0.7025
24.874    0.7052
25.025    0.7079
25.176    0.7105
25.327    0.7132
25.477    0.7158
25.628    0.7183
25.779    0.7209
25.930    0.7235
26.080     0.726
26.231    0.7285
26.382     0.731
26.533    0.7334
26.683    0.7359
26.834    0.7383
26.985    0.7407
27.136    0.7431
27.286    0.7455
27.437    0.7478
27.588    0.7502
27.739    0.7525
27.889    0.7548
28.040    0.7571
28.191    0.7593
28.342    0.7616
28.492    0.7638
28.643     0.766
28.794    0.7682
28.945    0.7704
29.095    0.7725
29.246    0.7747
29.397    0.7768
29.548    0.7789
29.698     0.781
29.849     0.783
30.000    0.7851


==> anc/radial_flow_data_E_2.4_fit_v_0.059_t_20.dat <==
#t=20fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.05949 r)
0.000         0
0.080    0.004783
0.161    0.009567
0.241    0.01435
0.322    0.01913
0.402    0.02391
0.482    0.02869
0.563    0.03347
0.643    0.03825
0.724    0.04302
0.804    0.0478
0.884    0.05257
0.965    0.05734
1.045    0.06211
1.126    0.06687
1.206    0.07163
1.286    0.07639
1.367    0.08114
1.447    0.08589
1.528    0.09064
1.608    0.09538
1.688    0.1001
1.769    0.1049
1.849    0.1096
1.930    0.1143
2.010     0.119
2.090    0.1237
2.171    0.1284
2.251    0.1331
2.332    0.1378
2.412    0.1425
2.492    0.1472
2.573    0.1519
2.653    0.1566
2.734    0.1612
2.814    0.1659
2.894    0.1705
2.975    0.1752
3.055    0.1798
3.136    0.1844
3.216     0.189
3.296    0.1936
3.377    0.1982
3.457    0.2028
3.538    0.2074
3.618     0.212
3.698    0.2166
3.779    0.2211
3.859    0.2257
3.940    0.2302
4.020    0.2347
4.101    0.2392
4.181    0.2437
4.261    0.2482
4.342    0.2527
4.422    0.2572
4.503    0.2616
4.583    0.2661
4.663    0.2705
4.744     0.275
4.824    0.2794
4.905    0.2838
4.985    0.2882
5.065    0.2926
5.146    0.2969
5.226    0.3013
5.307    0.3056
5.387      0.31
5.467    0.3143
5.548    0.3186
5.628    0.3229
5.709    0.3271
5.789    0.3314
5.869    0.3357
5.950    0.3399
6.030    0.3441
6.111    0.3483
6.191    0.3525
6.271    0.3567
6.352    0.3609
6.432     0.365
6.513    0.3692
6.593    0.3733
6.673    0.3774
6.754    0.3815
6.834    0.3856
6.915    0.3896
6.995    0.3937
7.075    0.3977
7.156    0.4017
7.236    0.4058
7.317    0.4097
7.397    0.4137
7.477    0.4177
7.558    0.4216
7.638    0.4255
7.719    0.4294
7.799    0.4333
7.879    0.4372
7.960    0.4411
8.040    0.4449
8.121    0.4487
8.201    0.4526
8.281    0.4564
8.362    0.4601
8.442    0.4639
8.523    0.4676
8.603    0.4714
8.683    0.4751
8.764    0.4788
8.844    0.4825
8.925    0.4861
9.005    0.4898
9.085    0.4934
9.166     0.497
9.246    0.5006
9.327    0.5042
9.407    0.5077
9.487    0.5113
9.568    0.5148
9.648    0.5183
9.729    0.5218
9.809    0.5253
9.889    0.5287
9.970    0.5322
10.050    0.5356
10.131     0.539
10.211    0.5424
10.291    0.5457
10.372    0.5491
10.452    0.5524
10.533    0.5557
10.613     0.559
10.693    0.5623
10.774    0.5656
10.854    0.5688
10.935     0.572
11.015    0.5753
11.095    0.5784
11.176    0.5816
11.256    0.5848
11.337    0.5879
11.417     0.591
11.497    0.5941
11.578    0.5972
11.658    0.6003
11.739    0.6033
11.819    0.6064
11.899    0.6094
11.980    0.6124
12.060    0.6154
12.141    0.6183
12.221    0.6213
12.302    0.6242
12.382    0.6271
12.462      0.63
12.543    0.6329
12.623    0.6358
12.704    0.6386
12.784    0.6414
12.864    0.6442
12.945     0.647
13.025    0.6498
13.106    0.6525
13.186    0.6553
13.266     0.658
13.347    0.6607
13.427    0.6634
13.508    0.6661
13.588    0.6687
13.668    0.6713
13.749     0.674
13.829    0.6766
13.910    0.6792
13.990    0.6817
14.070    0.6843
14.151    0.6868
14.231    0.6893
14.312    0.6918
14.392    0.6943
14.472    0.6968
14.553    0.6992
14.633    0.7017
14.714    0.7041
14.794    0.7065
14.874    0.7089
14.955    0.7113
15.035    0.7136
15.116     0.716
15.196    0.7183
15.276    0.7206
15.357    0.7229
15.437    0.7252
15.518    0.7274
15.598    0.7297
15.678    0.7319
15.759    0.7341
15.839    0.7363
15.920    0.7385
16.000    0.7406


==> anc/radial_flow_data_E_2.4_radial_velocity_from_cg_data_t_20.dat <==
#t=20fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.1434
-2.000    -0.09153
-1.000    -0.04448
0.000    1.705e-05
1.000    0.04411
2.000    0.0915
3.000    0.1435
4.000    0.2005
5.000    0.2609
6.000    0.3225
7.000    0.3836
8.000    0.4421
9.000    0.4968
10.000     0.547
11.000    0.5925
12.000    0.6319
13.000    0.6671
14.000     0.697
15.000    0.7209
16.000    0.7445


==> anc/radial_flow_data_E_2.4_radial_velocity_from_cg_data_t_40.dat <==
#t=40fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.106
-2.000    -0.07204
-1.000    -0.03589
0.000    0.0002042
1.000    0.03548
2.000    0.07189
3.000    0.1068
4.000    0.1429
5.000    0.1771
6.000    0.2111
7.000    0.2442
8.000    0.2774
9.000    0.3095
10.000    0.3401
11.000    0.3703
12.000    0.3995
13.000    0.4279
14.000     0.455
15.000    0.4806
16.000     0.507
17.000    0.5315
18.000     0.556
19.000    0.5795
20.000    0.6021
21.000    0.6239
22.000    0.6462
23.000    0.6667
24.000    0.6867
25.000    0.7076
26.000    0.7273
27.000    0.7468
28.000    0.7635
29.000    0.7829
30.000    0.8011


==> anc/radial_flow_data_E_2.4_radial_velocity_from_cg_data_t_60.dat <==
#t=60fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.06371
-2.000    -0.04142
-1.000    -0.02087
0.000    0.0001582
1.000    0.02068
2.000    0.04119
3.000    0.06343
4.000    0.08354
5.000    0.1043
6.000    0.1255
7.000    0.1449
8.000    0.1658
9.000    0.1864
10.000    0.2079
11.000    0.2277
12.000    0.2479
13.000    0.2683
14.000    0.2881
15.000    0.3077
16.000     0.326
17.000    0.3459
18.000    0.3663
19.000     0.385
20.000     0.404
21.000    0.4234
22.000    0.4411
23.000    0.4611
24.000    0.4785
25.000    0.4961
26.000    0.5137
27.000    0.5316
28.000    0.5482
29.000    0.5644
30.000    0.5839


==> anc/radial_flow_data_E_2.4_radial_velocity_from_expansion_rate_20.dat <==
#t=20fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.1636
-2.000    -0.102
-1.000    -0.04617
0.000         0
1.000    0.04617
2.000    0.1024
3.000    0.1733
4.000    0.2557
5.000    0.3415
6.000    0.4214
7.000    0.4906
8.000    0.5474
9.000     0.585
10.000    0.6183
11.000    0.6273
12.000    0.6342
13.000    0.6526
14.000    0.6213
15.000    0.7537
16.000    0.6383


==> anc/radial_flow_data_E_2.4_radial_velocity_from_expansion_rate_40.dat <==
#t=40fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.1016
-2.000    -0.07021
-1.000    -0.03613
0.000         0
1.000    0.03588
2.000    0.07138
3.000    0.1067
4.000    0.1415
5.000    0.1712
6.000    0.2046
7.000    0.2361
8.000     0.267
9.000    0.2902
10.000    0.3162
11.000    0.3394
12.000    0.3638
13.000    0.3892
14.000    0.3986
15.000    0.4295
16.000    0.4535
17.000    0.4679
18.000    0.5004
19.000    0.5072
20.000    0.5435
21.000    0.5891
22.000     0.565
23.000    0.6385
24.000    0.5974
25.000    0.6709
26.000    0.6914
27.000    0.7281
28.000    0.7023
29.000    0.8157
30.000    0.6127


==> anc/radial_flow_data_E_2.4_radial_velocity_from_expansion_rate_60.dat <==
#t=60fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.06677
-2.000    -0.04289
-1.000    -0.02078
0.000         0
1.000    0.02051
2.000    0.04278
3.000    0.06362
4.000    0.08196
5.000    0.1053
6.000    0.1221
7.000    0.1414
8.000    0.1676
9.000     0.189
10.000    0.2087
11.000    0.2219
12.000    0.2462
13.000    0.2647
14.000    0.2787
15.000    0.2922
16.000    0.3147
17.000    0.3474
18.000    0.3595
19.000    0.3693
20.000    0.3943
21.000     0.408
22.000    0.4368
23.000      0.43
24.000    0.4516
25.000    0.4693
26.000    0.5086
27.000    0.5064
28.000    0.5029
29.000    0.5725
30.000    0.5751


==> anc/radial_flow_data_E_4.0_fit_Theta_0.020_t_60.dat <==
#t=60fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.02032 r)
0.000         0
0.151    0.003064
0.302    0.006128
0.452    0.009192
0.603    0.01226
0.754    0.01532
0.905    0.01838
1.055    0.02145
1.206    0.02451
1.357    0.02757
1.508    0.03063
1.658    0.03369
1.809    0.03675
1.960    0.03981
2.111    0.04287
2.261    0.04593
2.412    0.04899
2.563    0.05204
2.714    0.0551
2.864    0.05815
3.015    0.0612
3.166    0.06426
3.317    0.06731
3.467    0.07036
3.618    0.07341
3.769    0.07645
3.920    0.0795
4.070    0.08254
4.221    0.08558
4.372    0.08862
4.523    0.09166
4.673    0.0947
4.824    0.09774
4.975    0.1008
5.126    0.1038
5.276    0.1068
5.427    0.1099
5.578    0.1129
5.729    0.1159
5.879    0.1189
6.030     0.122
6.181     0.125
6.332     0.128
6.482     0.131
6.633     0.134
6.784     0.137
6.935      0.14
7.085     0.143
7.236     0.146
7.387     0.149
7.538     0.152
7.688     0.155
7.839     0.158
7.990     0.161
8.141     0.164
8.291    0.1669
8.442    0.1699
8.593    0.1729
8.744    0.1759
8.894    0.1788
9.045    0.1818
9.196    0.1848
9.347    0.1877
9.497    0.1907
9.648    0.1936
9.799    0.1966
9.950    0.1995
10.101    0.2025
10.251    0.2054
10.402    0.2083
10.553    0.2113
10.704    0.2142
10.854    0.2171
11.005      0.22
11.156    0.2229
11.307    0.2258
11.457    0.2287
11.608    0.2317
11.759    0.2345
11.910    0.2374
12.060    0.2403
12.211    0.2432
12.362    0.2461
12.513     0.249
12.663    0.2518
12.814    0.2547
12.965    0.2576
13.116    0.2604
13.266    0.2633
13.417    0.2661
13.568     0.269
13.719    0.2718
13.869    0.2747
14.020    0.2775
14.171    0.2803
14.322    0.2831
14.472    0.2859
14.623    0.2888
14.774    0.2916
14.925    0.2944
15.075    0.2972
15.226       0.3
15.377    0.3027
15.528    0.3055
15.678    0.3083
15.829    0.3111
15.980    0.3138
16.131    0.3166
16.281    0.3193
16.432    0.3221
16.583    0.3248
16.734    0.3276
16.884    0.3303
17.035     0.333
17.186    0.3358
17.337    0.3385
17.487    0.3412
17.638    0.3439
17.789    0.3466
17.940    0.3493
18.090     0.352
18.241    0.3546
18.392    0.3573
18.543      0.36
18.693    0.3627
18.844    0.3653
18.995     0.368
19.146    0.3706
19.296    0.3733
19.447    0.3759
19.598    0.3785
19.749    0.3811
19.899    0.3838
20.050    0.3864
20.201     0.389
20.352    0.3916
20.503    0.3942
20.653    0.3967
20.804    0.3993
20.955    0.4019
21.106    0.4045
21.256     0.407
21.407    0.4096
21.558    0.4121
21.709    0.4147
21.859    0.4172
22.010    0.4197
22.161    0.4222
22.312    0.4248
22.462    0.4273
22.613    0.4298
22.764    0.4323
22.915    0.4347
23.065    0.4372
23.216    0.4397
23.367    0.4422
23.518    0.4446
23.668    0.4471
23.819    0.4495
23.970     0.452
24.121    0.4544
24.271    0.4568
24.422    0.4593
24.573    0.4617
24.724    0.4641
24.874    0.4665
25.025    0.4689
25.176    0.4713
25.327    0.4736
25.477     0.476
25.628    0.4784
25.779    0.4807
25.930    0.4831
26.080    0.4854
26.231    0.4878
26.382    0.4901
26.533    0.4924
26.683    0.4948
26.834    0.4971
26.985    0.4994
27.136    0.5017
27.286     0.504
27.437    0.5062
27.588    0.5085
27.739    0.5108
27.889     0.513
28.040    0.5153
28.191    0.5175
28.342    0.5198
28.492     0.522
28.643    0.5242
28.794    0.5265
28.945    0.5287
29.095    0.5309
29.246    0.5331
29.397    0.5353
29.548    0.5374
29.698    0.5396
29.849    0.5418
30.000    0.5439


==> anc/radial_flow_data_E_4.0_fit_Theta_0.031_t_40.dat <==
#t=40fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.03079 r)
0.000         0
0.151    0.004641
0.302    0.009283
0.452    0.01392
0.603    0.01856
0.754    0.0232
0.905    0.02784
1.055    0.03248
1.206    0.03711
1.357    0.04175
1.508    0.04638
1.658    0.05101
1.809    0.05564
1.960    0.06027
2.111    0.06489
2.261    0.06951
2.412    0.07413
2.563    0.07874
2.714    0.08335
2.864    0.08796
3.015    0.09256
3.166    0.09716
3.317    0.1018
3.467    0.1063
3.618    0.1109
3.769    0.1155
3.920    0.1201
4.070    0.1247
4.221    0.1292
4.372    0.1338
4.523    0.1384
4.673    0.1429
4.824    0.1474
4.975     0.152
5.126    0.1565
5.276     0.161
5.427    0.1656
5.578    0.1701
5.729    0.1746
5.879    0.1791
6.030    0.1836
6.181     0.188
6.332    0.1925
6.482     0.197
6.633    0.2014
6.784    0.2059
6.935    0.2103
7.085    0.2148
7.236    0.2192
7.387    0.2236
7.538     0.228
7.688    0.2324
7.839    0.2368
7.990    0.2412
8.141    0.2455
8.291    0.2499
8.442    0.2542
8.593    0.2586
8.744    0.2629
8.894    0.2672
9.045    0.2715
9.196    0.2758
9.347    0.2801
9.497    0.2844
9.648    0.2886
9.799    0.2929
9.950    0.2971
10.101    0.3013
10.251    0.3055
10.402    0.3097
10.553    0.3139
10.704    0.3181
10.854    0.3223
11.005    0.3264
11.156    0.3306
11.307    0.3347
11.457    0.3388
11.608    0.3429
11.759     0.347
11.910    0.3511
12.060    0.3551
12.211    0.3592
12.362    0.3632
12.513    0.3673
12.663    0.3713
12.814    0.3753
12.965    0.3792
13.116    0.3832
13.266    0.3872
13.417    0.3911
13.568     0.395
13.719    0.3989
13.869    0.4028
14.020    0.4067
14.171    0.4106
14.322    0.4144
14.472    0.4183
14.623    0.4221
14.774    0.4259
14.925    0.4297
15.075    0.4335
15.226    0.4372
15.377     0.441
15.528    0.4447
15.678    0.4484
15.829    0.4521
15.980    0.4558
16.131    0.4595
16.281    0.4631
16.432    0.4668
16.583    0.4704
16.734     0.474
16.884    0.4776
17.035    0.4812
17.186    0.4847
17.337    0.4883
17.487    0.4918
17.638    0.4953
17.789    0.4988
17.940    0.5023
18.090    0.5057
18.241    0.5092
18.392    0.5126
18.543     0.516
18.693    0.5194
18.844    0.5228
18.995    0.5262
19.146    0.5295
19.296    0.5328
19.447    0.5362
19.598    0.5395
19.749    0.5427
19.899     0.546
20.050    0.5493
20.201    0.5525
20.352    0.5557
20.503    0.5589
20.653    0.5621
20.804    0.5653
20.955    0.5684
21.106    0.5715
21.256    0.5747
21.407    0.5778
21.558    0.5808
21.709    0.5839
21.859     0.587
22.010      0.59
22.161     0.593
22.312     0.596
22.462     0.599
22.613     0.602
22.764    0.6049
22.915    0.6078
23.065    0.6108
23.216    0.6137
23.367    0.6166
23.518    0.6194
23.668    0.6223
23.819    0.6251
23.970    0.6279
24.121    0.6307
24.271    0.6335
24.422    0.6363
24.573     0.639
24.724    0.6418
24.874    0.6445
25.025    0.6472
25.176    0.6499
25.327    0.6526
25.477    0.6552
25.628    0.6579
25.779    0.6605
25.930    0.6631
26.080    0.6657
26.231    0.6683
26.382    0.6708
26.533    0.6734
26.683    0.6759
26.834    0.6784
26.985    0.6809
27.136    0.6834
27.286    0.6859
27.437    0.6883
27.588    0.6907
27.739    0.6932
27.889    0.6956
28.040     0.698
28.191    0.7003
28.342    0.7027
28.492     0.705
28.643    0.7074
28.794    0.7097
28.945     0.712
29.095    0.7142
29.246    0.7165
29.397    0.7188
29.548     0.721
29.698    0.7232
29.849    0.7254
30.000    0.7276


==> anc/radial_flow_data_E_4.0_fit_Theta_0.061_t_20.dat <==
#t=20fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.06090 r)
0.000         0
0.095    0.005815
0.191    0.01163
0.286    0.01744
0.382    0.02325
0.477    0.02907
0.573    0.03487
0.668    0.04068
0.764    0.04648
0.859    0.05228
0.955    0.05808
1.050    0.06387
1.146    0.06966
1.241    0.07545
1.337    0.08123
1.432     0.087
1.528    0.09277
1.623    0.09853
1.719    0.1043
1.814      0.11
1.910    0.1158
2.005    0.1215
2.101    0.1272
2.196    0.1329
2.291    0.1387
2.387    0.1444
2.482      0.15
2.578    0.1557
2.673    0.1614
2.769     0.167
2.864    0.1727
2.960    0.1783
3.055     0.184
3.151    0.1896
3.246    0.1952
3.342    0.2008
3.437    0.2063
3.533    0.2119
3.628    0.2174
3.724     0.223
3.819    0.2285
3.915     0.234
4.010    0.2395
4.106     0.245
4.201    0.2504
4.296    0.2559
4.392    0.2613
4.487    0.2667
4.583    0.2721
4.678    0.2775
4.774    0.2828
4.869    0.2882
4.965    0.2935
5.060    0.2988
5.156    0.3041
5.251    0.3093
5.347    0.3146
5.442    0.3198
5.538     0.325
5.633    0.3302
5.729    0.3354
5.824    0.3405
5.920    0.3457
6.015    0.3508
6.111    0.3559
6.206    0.3609
6.302     0.366
6.397     0.371
6.492     0.376
6.588     0.381
6.683    0.3859
6.779    0.3909
6.874    0.3958
6.970    0.4007
7.065    0.4056
7.161    0.4104
7.256    0.4152
7.352      0.42
7.447    0.4248
7.543    0.4296
7.638    0.4343
7.734     0.439
7.829    0.4437
7.925    0.4483
8.020     0.453
8.116    0.4576
8.211    0.4622
8.307    0.4667
8.402    0.4713
8.497    0.4758
8.593    0.4803
8.688    0.4847
8.784    0.4892
8.879    0.4936
8.975     0.498
9.070    0.5023
9.166    0.5067
9.261     0.511
9.357    0.5152
9.452    0.5195
9.548    0.5237
9.643    0.5279
9.739    0.5321
9.834    0.5363
9.930    0.5404
10.025    0.5445
10.121    0.5486
10.216    0.5526
10.312    0.5567
10.407    0.5607
10.503    0.5646
10.598    0.5686
10.693    0.5725
10.789    0.5764
10.884    0.5803
10.980    0.5841
11.075    0.5879
11.171    0.5917
11.266    0.5955
11.362    0.5992
11.457    0.6029
11.553    0.6066
11.648    0.6103
11.744    0.6139
11.839    0.6175
11.935    0.6211
12.030    0.6247
12.126    0.6282
12.221    0.6317
12.317    0.6352
12.412    0.6387
12.508    0.6421
12.603    0.6455
12.698    0.6489
12.794    0.6522
12.889    0.6556
12.985    0.6589
13.080    0.6621
13.176    0.6654
13.271    0.6686
13.367    0.6718
13.462     0.675
13.558    0.6782
13.653    0.6813
13.749    0.6844
13.844    0.6875
13.940    0.6905
14.035    0.6936
14.131    0.6966
14.226    0.6995
14.322    0.7025
14.417    0.7054
14.513    0.7083
14.608    0.7112
14.704    0.7141
14.799    0.7169
14.894    0.7197
14.990    0.7225
15.085    0.7253
15.181     0.728
15.276    0.7308
15.372    0.7335
15.467    0.7361
15.563    0.7388
15.658    0.7414
15.754     0.744
15.849    0.7466
15.945    0.7492
16.040    0.7517
16.136    0.7542
16.231    0.7567
16.327    0.7592
16.422    0.7617
16.518    0.7641
16.613    0.7665
16.709    0.7689
16.804    0.7712
16.899    0.7736
16.995    0.7759
17.090    0.7782
17.186    0.7805
17.281    0.7828
17.377     0.785
17.472    0.7872
17.568    0.7894
17.663    0.7916
17.759    0.7938
17.854    0.7959
17.950     0.798
18.045    0.8001
18.141    0.8022
18.236    0.8043
18.332    0.8063
18.427    0.8083
18.523    0.8104
18.618    0.8123
18.714    0.8143
18.809    0.8163
18.905    0.8182
19.000    0.8201


==> anc/radial_flow_data_E_4.0_fit_v_0.020_t_60.dat <==
#t=60fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.02049 r)
0.000         0
0.151    0.003089
0.302    0.006177
0.452    0.009266
0.603    0.01235
0.754    0.01544
0.905    0.01853
1.055    0.02162
1.206    0.0247
1.357    0.02779
1.508    0.03088
1.658    0.03396
1.809    0.03705
1.960    0.04013
2.111    0.04321
2.261    0.0463
2.412    0.04938
2.563    0.05246
2.714    0.05554
2.864    0.05862
3.015    0.06169
3.166    0.06477
3.317    0.06785
3.467    0.07092
3.618    0.07399
3.769    0.07706
3.920    0.08013
4.070    0.0832
4.221    0.08627
4.372    0.08933
4.523    0.09239
4.673    0.09546
4.824    0.09852
4.975    0.1016
5.126    0.1046
5.276    0.1077
5.427    0.1107
5.578    0.1138
5.729    0.1168
5.879    0.1199
6.030    0.1229
6.181     0.126
6.332     0.129
6.482     0.132
6.633    0.1351
6.784    0.1381
6.935    0.1411
7.085    0.1442
7.236    0.1472
7.387    0.1502
7.538    0.1532
7.688    0.1562
7.839    0.1592
7.990    0.1622
8.141    0.1653
8.291    0.1683
8.442    0.1713
8.593    0.1743
8.744    0.1772
8.894    0.1802
9.045    0.1832
9.196    0.1862
9.347    0.1892
9.497    0.1922
9.648    0.1951
9.799    0.1981
9.950    0.2011
10.101     0.204
10.251     0.207
10.402    0.2099
10.553    0.2129
10.704    0.2158
10.854    0.2188
11.005    0.2217
11.156    0.2247
11.307    0.2276
11.457    0.2305
11.608    0.2334
11.759    0.2364
11.910    0.2393
12.060    0.2422
12.211    0.2451
12.362     0.248
12.513    0.2509
12.663    0.2538
12.814    0.2567
12.965    0.2595
13.116    0.2624
13.266    0.2653
13.417    0.2682
13.568     0.271
13.719    0.2739
13.869    0.2767
14.020    0.2796
14.171    0.2824
14.322    0.2853
14.472    0.2881
14.623    0.2909
14.774    0.2938
14.925    0.2966
15.075    0.2994
15.226    0.3022
15.377     0.305
15.528    0.3078
15.678    0.3106
15.829    0.3134
15.980    0.3162
16.131     0.319
16.281    0.3217
16.432    0.3245
16.583    0.3273
16.734      0.33
16.884    0.3328
17.035    0.3355
17.186    0.3382
17.337     0.341
17.487    0.3437
17.638    0.3464
17.789    0.3491
17.940    0.3518
18.090    0.3545
18.241    0.3572
18.392    0.3599
18.543    0.3626
18.693    0.3653
18.844     0.368
18.995    0.3706
19.146    0.3733
19.296     0.376
19.447    0.3786
19.598    0.3812
19.749    0.3839
19.899    0.3865
20.050    0.3891
20.201    0.3918
20.352    0.3944
20.503     0.397
20.653    0.3996
20.804    0.4022
20.955    0.4048
21.106    0.4073
21.256    0.4099
21.407    0.4125
21.558     0.415
21.709    0.4176
21.859    0.4201
22.010    0.4227
22.161    0.4252
22.312    0.4277
22.462    0.4302
22.613    0.4328
22.764    0.4353
22.915    0.4378
23.065    0.4403
23.216    0.4428
23.367    0.4452
23.518    0.4477
23.668    0.4502
23.819    0.4526
23.970    0.4551
24.121    0.4575
24.271      0.46
24.422    0.4624
24.573    0.4648
24.724    0.4672
24.874    0.4696
25.025    0.4721
25.176    0.4745
25.327    0.4768
25.477    0.4792
25.628    0.4816
25.779     0.484
25.930    0.4863
26.080    0.4887
26.231     0.491
26.382    0.4934
26.533    0.4957
26.683     0.498
26.834    0.5004
26.985    0.5027
27.136     0.505
27.286    0.5073
27.437    0.5096
27.588    0.5118
27.739    0.5141
27.889    0.5164
28.040    0.5186
28.191    0.5209
28.342    0.5231
28.492    0.5254
28.643    0.5276
28.794    0.5298
28.945    0.5321
29.095    0.5343
29.246    0.5365
29.397    0.5387
29.548    0.5409
29.698     0.543
29.849    0.5452
30.000    0.5474


==> anc/radial_flow_data_E_4.0_fit_v_0.034_t_40.dat <==
#t=40fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.03400 r)
0.000         0
0.151    0.005126
0.302    0.01025
0.452    0.01538
0.603    0.0205
0.754    0.02562
0.905    0.03074
1.055    0.03586
1.206    0.04098
1.357    0.0461
1.508    0.05121
1.658    0.05632
1.809    0.06143
1.960    0.06653
2.111    0.07164
2.261    0.07673
2.412    0.08183
2.563    0.08692
2.714     0.092
2.864    0.09708
3.015    0.1022
3.166    0.1072
3.317    0.1123
3.467    0.1173
3.618    0.1224
3.769    0.1274
3.920    0.1325
4.070    0.1375
4.221    0.1425
4.372    0.1476
4.523    0.1526
4.673    0.1576
4.824    0.1626
4.975    0.1676
5.126    0.1725
5.276    0.1775
5.427    0.1825
5.578    0.1874
5.729    0.1923
5.879    0.1973
6.030    0.2022
6.181    0.2071
6.332     0.212
6.482    0.2169
6.633    0.2218
6.784    0.2266
6.935    0.2315
7.085    0.2363
7.236    0.2412
7.387     0.246
7.538    0.2508
7.688    0.2556
7.839    0.2604
7.990    0.2652
8.141    0.2699
8.291    0.2747
8.442    0.2794
8.593    0.2841
8.744    0.2888
8.894    0.2935
9.045    0.2982
9.196    0.3029
9.347    0.3075
9.497    0.3121
9.648    0.3168
9.799    0.3214
9.950     0.326
10.101    0.3305
10.251    0.3351
10.402    0.3396
10.553    0.3442
10.704    0.3487
10.854    0.3532
11.005    0.3576
11.156    0.3621
11.307    0.3665
11.457     0.371
11.608    0.3754
11.759    0.3798
11.910    0.3842
12.060    0.3885
12.211    0.3929
12.362    0.3972
12.513    0.4015
12.663    0.4058
12.814    0.4101
12.965    0.4143
13.116    0.4185
13.266    0.4228
13.417     0.427
13.568    0.4311
13.719    0.4353
13.869    0.4395
14.020    0.4436
14.171    0.4477
14.322    0.4518
14.472    0.4558
14.623    0.4599
14.774    0.4639
14.925    0.4679
15.075    0.4719
15.226    0.4759
15.377    0.4799
15.528    0.4838
15.678    0.4877
15.829    0.4916
15.980    0.4955
16.131    0.4994
16.281    0.5032
16.432     0.507
16.583    0.5108
16.734    0.5146
16.884    0.5183
17.035    0.5221
17.186    0.5258
17.337    0.5295
17.487    0.5332
17.638    0.5368
17.789    0.5405
17.940    0.5441
18.090    0.5477
18.241    0.5513
18.392    0.5548
18.543    0.5584
18.693    0.5619
18.844    0.5654
18.995    0.5689
19.146    0.5723
19.296    0.5757
19.447    0.5792
19.598    0.5826
19.749    0.5859
19.899    0.5893
20.050    0.5926
20.201    0.5959
20.352    0.5992
20.503    0.6025
20.653    0.6058
20.804     0.609
20.955    0.6122
21.106    0.6154
21.256    0.6186
21.407    0.6217
21.558    0.6249
21.709     0.628
21.859    0.6311
22.010    0.6342
22.161    0.6372
22.312    0.6402
22.462    0.6433
22.613    0.6463
22.764    0.6492
22.915    0.6522
23.065    0.6551
23.216     0.658
23.367    0.6609
23.518    0.6638
23.668    0.6667
23.819    0.6695
23.970    0.6723
24.121    0.6751
24.271    0.6779
24.422    0.6807
24.573    0.6834
24.724    0.6861
24.874    0.6888
25.025    0.6915
25.176    0.6942
25.327    0.6968
25.477    0.6995
25.628    0.7021
25.779    0.7047
25.930    0.7072
26.080    0.7098
26.231    0.7123
26.382    0.7148
26.533    0.7173
26.683    0.7198
26.834    0.7223
26.985    0.7247
27.136    0.7271
27.286    0.7295
27.437    0.7319
27.588    0.7343
27.739    0.7366
27.889     0.739
28.040    0.7413
28.191    0.7436
28.342    0.7459
28.492    0.7482
28.643    0.7504
28.794    0.7526
28.945    0.7548
29.095     0.757
29.246    0.7592
29.397    0.7614
29.548    0.7635
29.698    0.7657
29.849    0.7678
30.000    0.7699


==> anc/radial_flow_data_E_4.0_fit_v_0.066_t_20.dat <==
#t=20fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.06572 r)
0.000         0
0.095    0.006275
0.191    0.01255
0.286    0.01882
0.382    0.02509
0.477    0.03136
0.573    0.03763
0.668    0.04389
0.764    0.05015
0.859    0.05641
0.955    0.06266
1.050    0.06891
1.146    0.07515
1.241    0.08139
1.337    0.08762
1.432    0.09384
1.528    0.1001
1.623    0.1063
1.719    0.1125
1.814    0.1187
1.910    0.1248
2.005     0.131
2.101    0.1372
2.196    0.1433
2.291    0.1495
2.387    0.1556
2.482    0.1617
2.578    0.1678
2.673    0.1739
2.769      0.18
2.864     0.186
2.960    0.1921
3.055    0.1981
3.151    0.2042
3.246    0.2102
3.342    0.2161
3.437    0.2221
3.533    0.2281
3.628     0.234
3.724    0.2399
3.819    0.2458
3.915    0.2517
4.010    0.2576
4.106    0.2634
4.201    0.2693
4.296    0.2751
4.392    0.2809
4.487    0.2866
4.583    0.2924
4.678    0.2981
4.774    0.3038
4.869    0.3095
4.965    0.3152
5.060    0.3208
5.156    0.3264
5.251     0.332
5.347    0.3376
5.442    0.3431
5.538    0.3487
5.633    0.3542
5.729    0.3596
5.824    0.3651
5.920    0.3705
6.015    0.3759
6.111    0.3813
6.206    0.3866
6.302     0.392
6.397    0.3973
6.492    0.4025
6.588    0.4078
6.683     0.413
6.779    0.4182
6.874    0.4234
6.970    0.4285
7.065    0.4336
7.161    0.4387
7.256    0.4437
7.352    0.4488
7.447    0.4538
7.543    0.4587
7.638    0.4637
7.734    0.4686
7.829    0.4735
7.925    0.4783
8.020    0.4831
8.116    0.4879
8.211    0.4927
8.307    0.4974
8.402    0.5021
8.497    0.5068
8.593    0.5115
8.688    0.5161
8.784    0.5207
8.879    0.5252
8.975    0.5298
9.070    0.5343
9.166    0.5387
9.261    0.5432
9.357    0.5476
9.452     0.552
9.548    0.5563
9.643    0.5606
9.739    0.5649
9.834    0.5692
9.930    0.5734
10.025    0.5776
10.121    0.5818
10.216    0.5859
10.312      0.59
10.407    0.5941
10.503    0.5981
10.598    0.6021
10.693    0.6061
10.789    0.6101
10.884     0.614
10.980    0.6179
11.075    0.6218
11.171    0.6256
11.266    0.6294
11.362    0.6332
11.457    0.6369
11.553    0.6406
11.648    0.6443
11.744     0.648
11.839    0.6516
11.935    0.6552
12.030    0.6588
12.126    0.6623
12.221    0.6658
12.317    0.6693
12.412    0.6727
12.508    0.6761
12.603    0.6795
12.698    0.6829
12.794    0.6862
12.889    0.6895
12.985    0.6928
13.080    0.6961
13.176    0.6993
13.271    0.7025
13.367    0.7056
13.462    0.7088
13.558    0.7119
13.653     0.715
13.749     0.718
13.844     0.721
13.940     0.724
14.035     0.727
14.131      0.73
14.226    0.7329
14.322    0.7358
14.417    0.7386
14.513    0.7415
14.608    0.7443
14.704    0.7471
14.799    0.7498
14.894    0.7526
14.990    0.7553
15.085     0.758
15.181    0.7606
15.276    0.7632
15.372    0.7659
15.467    0.7684
15.563     0.771
15.658    0.7735
15.754     0.776
15.849    0.7785
15.945     0.781
16.040    0.7834
16.136    0.7858
16.231    0.7882
16.327    0.7906
16.422    0.7929
16.518    0.7952
16.613    0.7975
16.709    0.7998
16.804    0.8021
16.899    0.8043
16.995    0.8065
17.090    0.8087
17.186    0.8108
17.281     0.813
17.377    0.8151
17.472    0.8172
17.568    0.8193
17.663    0.8213
17.759    0.8233
17.854    0.8253
17.950    0.8273
18.045    0.8293
18.141    0.8313
18.236    0.8332
18.332    0.8351
18.427     0.837
18.523    0.8388
18.618    0.8407
18.714    0.8425
18.809    0.8443
18.905    0.8461
19.000    0.8479


==> anc/radial_flow_data_E_4.0_radial_velocity_from_cg_data_t_20.dat <==
#t=20fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.2121
-2.000    -0.1429
-1.000    -0.07262
0.000    -0.0003893
1.000    0.07261
2.000     0.144
3.000    0.2114
4.000    0.2765
5.000    0.3369
6.000     0.393
7.000    0.4434
8.000    0.4919
9.000    0.5347
10.000    0.5756
11.000    0.6121
12.000    0.6474
13.000    0.6813
14.000    0.7131
15.000    0.7429
16.000      0.77
17.000    0.7964
18.000    0.8213
19.000    0.8421


==> anc/radial_flow_data_E_4.0_radial_velocity_from_cg_data_t_40.dat <==
#t=40fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.09791
-2.000    -0.06318
-1.000    -0.03111
0.000    3.273e-05
1.000    0.0328
2.000    0.06429
3.000    0.09671
4.000    0.1288
5.000    0.1633
6.000    0.1937
7.000    0.2243
8.000    0.2554
9.000     0.285
10.000    0.3171
11.000    0.3477
12.000    0.3746
13.000    0.4036
14.000    0.4333
15.000    0.4627
16.000     0.489
17.000    0.5157
18.000    0.5419
19.000    0.5646
20.000    0.5918
21.000    0.6137
22.000    0.6362
23.000    0.6566
24.000    0.6789
25.000     0.699
26.000    0.7198
27.000    0.7388
28.000    0.7551
29.000    0.7741
30.000    0.7912


==> anc/radial_flow_data_E_4.0_radial_velocity_from_cg_data_t_60.dat <==
#t=60fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.05794
-2.000    -0.03564
-1.000    -0.01972
0.000    0.0008081
1.000    0.02203
2.000    0.03858
3.000    0.05976
4.000    0.07723
5.000    0.0988
6.000    0.1205
7.000    0.1369
8.000    0.1576
9.000    0.1754
10.000    0.1991
11.000     0.214
12.000    0.2331
13.000    0.2532
14.000    0.2711
15.000     0.289
16.000    0.3096
17.000    0.3298
18.000    0.3457
19.000    0.3673
20.000    0.3846
21.000    0.4044
22.000    0.4214
23.000     0.438
24.000    0.4575
25.000    0.4739
26.000    0.4937
27.000    0.5114
28.000    0.5284
29.000    0.5459
30.000    0.5631


==> anc/radial_flow_data_E_4.0_radial_velocity_from_expansion_rate_20.dat <==
#t=20fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.2108
-2.000    -0.142
-1.000    -0.07163
0.000         0
1.000    0.07271
2.000    0.1407
3.000    0.2071
4.000    0.2658
5.000    0.3198
6.000    0.3652
7.000     0.412
8.000    0.4486
9.000    0.4948
10.000    0.5122
11.000    0.5573
12.000    0.6072
13.000    0.6524
14.000    0.6797
15.000    0.7057
16.000    0.7449
17.000    0.8463
18.000    0.8051
19.000    0.7826


==> anc/radial_flow_data_E_4.0_radial_velocity_from_expansion_rate_40.dat <==
#t=40fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.1039
-2.000    -0.06669
-1.000    -0.03163
0.000         0
1.000    0.03219
2.000    0.06407
3.000    0.09732
4.000    0.1339
5.000    0.1642
6.000     0.182
7.000    0.2163
8.000    0.2505
9.000    0.2802
10.000    0.3197
11.000    0.3296
12.000    0.3417
13.000    0.3927
14.000    0.4493
15.000    0.4348
16.000    0.4724
17.000    0.4656
18.000     0.511
19.000    0.5235
20.000      0.55
21.000    0.5575
22.000    0.5392
23.000    0.6156
24.000    0.6421
25.000    0.5881
26.000    0.6664
27.000    0.6968
28.000    0.7097
29.000    0.8085
30.000    0.6167


==> anc/radial_flow_data_E_4.0_radial_velocity_from_expansion_rate_60.dat <==
#t=60fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.0668
-2.000    -0.03822
-1.000    -0.01827
0.000         0
1.000    0.01893
2.000    0.03775
3.000    0.05797
4.000    0.07898
5.000    0.1078
6.000    0.1152
7.000    0.1315
8.000    0.1548
9.000    0.1849
10.000     0.195
11.000     0.186
12.000    0.2359
13.000    0.2556
14.000    0.2482
15.000     0.288
16.000    0.3257
17.000    0.3089
18.000    0.3444
19.000    0.3807
20.000    0.3703
21.000    0.4033
22.000    0.3519
23.000    0.4796
24.000    0.4256
25.000    0.5051
26.000    0.4622
27.000    0.5431
28.000     0.509
29.000    0.5587
30.000    0.5751


==> anc/radial_flow_data_E_7.7_fit_Theta_0.020_t_60.dat <==
#t=60fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.01996 r)
0.000         0
0.151    0.003009
0.302    0.006017
0.452    0.009026
0.603    0.01203
0.754    0.01504
0.905    0.01805
1.055    0.02106
1.206    0.02406
1.357    0.02707
1.508    0.03008
1.658    0.03308
1.809    0.03609
1.960    0.03909
2.111    0.0421
2.261    0.0451
2.412    0.0481
2.563    0.0511
2.714    0.0541
2.864    0.0571
3.015    0.0601
3.166    0.0631
3.317    0.06609
3.467    0.06909
3.618    0.07208
3.769    0.07508
3.920    0.07807
4.070    0.08106
4.221    0.08404
4.372    0.08703
4.523    0.09002
4.673     0.093
4.824    0.09598
4.975    0.09896
5.126    0.1019
5.276    0.1049
5.427    0.1079
5.578    0.1109
5.729    0.1138
5.879    0.1168
6.030    0.1198
6.181    0.1227
6.332    0.1257
6.482    0.1287
6.633    0.1316
6.784    0.1346
6.935    0.1375
7.085    0.1405
7.236    0.1434
7.387    0.1464
7.538    0.1493
7.688    0.1522
7.839    0.1552
7.990    0.1581
8.141    0.1611
8.291     0.164
8.442    0.1669
8.593    0.1698
8.744    0.1728
8.894    0.1757
9.045    0.1786
9.196    0.1815
9.347    0.1844
9.497    0.1873
9.648    0.1902
9.799    0.1931
9.950     0.196
10.101    0.1989
10.251    0.2018
10.402    0.2047
10.553    0.2075
10.704    0.2104
10.854    0.2133
11.005    0.2162
11.156     0.219
11.307    0.2219
11.457    0.2248
11.608    0.2276
11.759    0.2305
11.910    0.2333
12.060    0.2362
12.211     0.239
12.362    0.2418
12.513    0.2447
12.663    0.2475
12.814    0.2503
12.965    0.2531
13.116    0.2559
13.266    0.2587
13.417    0.2615
13.568    0.2644
13.719    0.2671
13.869    0.2699
14.020    0.2727
14.171    0.2755
14.322    0.2783
14.472    0.2811
14.623    0.2838
14.774    0.2866
14.925    0.2894
15.075    0.2921
15.226    0.2949
15.377    0.2976
15.528    0.3003
15.678    0.3031
15.829    0.3058
15.980    0.3085
16.131    0.3112
16.281     0.314
16.432    0.3167
16.583    0.3194
16.734    0.3221
16.884    0.3248
17.035    0.3275
17.186    0.3301
17.337    0.3328
17.487    0.3355
17.638    0.3382
17.789    0.3408
17.940    0.3435
18.090    0.3461
18.241    0.3488
18.392    0.3514
18.543     0.354
18.693    0.3567
18.844    0.3593
18.995    0.3619
19.146    0.3645
19.296    0.3671
19.447    0.3697
19.598    0.3723
19.749    0.3749
19.899    0.3775
20.050    0.3801
20.201    0.3827
20.352    0.3852
20.503    0.3878
20.653    0.3903
20.804    0.3929
20.955    0.3954
21.106     0.398
21.256    0.4005
21.407     0.403
21.558    0.4055
21.709     0.408
21.859    0.4105
22.010     0.413
22.161    0.4155
22.312     0.418
22.462    0.4205
22.613     0.423
22.764    0.4254
22.915    0.4279
23.065    0.4303
23.216    0.4328
23.367    0.4352
23.518    0.4377
23.668    0.4401
23.819    0.4425
23.970    0.4449
24.121    0.4474
24.271    0.4498
24.422    0.4522
24.573    0.4545
24.724    0.4569
24.874    0.4593
25.025    0.4617
25.176     0.464
25.327    0.4664
25.477    0.4687
25.628    0.4711
25.779    0.4734
25.930    0.4758
26.080    0.4781
26.231    0.4804
26.382    0.4827
26.533     0.485
26.683    0.4873
26.834    0.4896
26.985    0.4919
27.136    0.4942
27.286    0.4964
27.437    0.4987
27.588     0.501
27.739    0.5032
27.889    0.5055
28.040    0.5077
28.191    0.5099
28.342    0.5121
28.492    0.5144
28.643    0.5166
28.794    0.5188
28.945     0.521
29.095    0.5232
29.246    0.5253
29.397    0.5275
29.548    0.5297
29.698    0.5318
29.849     0.534
30.000    0.5361


==> anc/radial_flow_data_E_7.7_fit_Theta_0.029_t_40.dat <==
#t=40fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.02897 r)
0.000         0
0.151    0.004367
0.302    0.008733
0.452    0.0131
0.603    0.01747
0.754    0.02183
0.905    0.02619
1.055    0.03056
1.206    0.03492
1.357    0.03928
1.508    0.04364
1.658     0.048
1.809    0.05235
1.960    0.05671
2.111    0.06106
2.261    0.06541
2.412    0.06976
2.563    0.0741
2.714    0.07844
2.864    0.08278
3.015    0.08712
3.166    0.09145
3.317    0.09578
3.467    0.1001
3.618    0.1044
3.769    0.1087
3.920    0.1131
4.070    0.1174
4.221    0.1217
4.372     0.126
4.523    0.1303
4.673    0.1346
4.824    0.1388
4.975    0.1431
5.126    0.1474
5.276    0.1517
5.427    0.1559
5.578    0.1602
5.729    0.1644
5.879    0.1687
6.030    0.1729
6.181    0.1772
6.332    0.1814
6.482    0.1856
6.633    0.1898
6.784     0.194
6.935    0.1982
7.085    0.2024
7.236    0.2066
7.387    0.2108
7.538    0.2149
7.688    0.2191
7.839    0.2233
7.990    0.2274
8.141    0.2315
8.291    0.2357
8.442    0.2398
8.593    0.2439
8.744     0.248
8.894    0.2521
9.045    0.2562
9.196    0.2602
9.347    0.2643
9.497    0.2684
9.648    0.2724
9.799    0.2765
9.950    0.2805
10.101    0.2845
10.251    0.2885
10.402    0.2925
10.553    0.2965
10.704    0.3005
10.854    0.3044
11.005    0.3084
11.156    0.3123
11.307    0.3163
11.457    0.3202
11.608    0.3241
11.759     0.328
11.910    0.3319
12.060    0.3358
12.211    0.3397
12.362    0.3435
12.513    0.3474
12.663    0.3512
12.814     0.355
12.965    0.3588
13.116    0.3626
13.266    0.3664
13.417    0.3702
13.568     0.374
13.719    0.3777
13.869    0.3814
14.020    0.3852
14.171    0.3889
14.322    0.3926
14.472    0.3963
14.623    0.3999
14.774    0.4036
14.925    0.4073
15.075    0.4109
15.226    0.4145
15.377    0.4181
15.528    0.4217
15.678    0.4253
15.829    0.4289
15.980    0.4324
16.131     0.436
16.281    0.4395
16.432     0.443
16.583    0.4465
16.734      0.45
16.884    0.4535
17.035     0.457
17.186    0.4604
17.337    0.4638
17.487    0.4673
17.638    0.4707
17.789    0.4741
17.940    0.4774
18.090    0.4808
18.241    0.4841
18.392    0.4875
18.543    0.4908
18.693    0.4941
18.844    0.4974
18.995    0.5007
19.146    0.5039
19.296    0.5072
19.447    0.5104
19.598    0.5137
19.749    0.5169
19.899    0.5201
20.050    0.5232
20.201    0.5264
20.352    0.5296
20.503    0.5327
20.653    0.5358
20.804    0.5389
20.955     0.542
21.106    0.5451
21.256    0.5481
21.407    0.5512
21.558    0.5542
21.709    0.5572
21.859    0.5602
22.010    0.5632
22.161    0.5662
22.312    0.5692
22.462    0.5721
22.613     0.575
22.764     0.578
22.915    0.5809
23.065    0.5837
23.216    0.5866
23.367    0.5895
23.518    0.5923
23.668    0.5951
23.819     0.598
23.970    0.6008
24.121    0.6035
24.271    0.6063
24.422    0.6091
24.573    0.6118
24.724    0.6145
24.874    0.6172
25.025    0.6199
25.176    0.6226
25.327    0.6253
25.477    0.6279
25.628    0.6306
25.779    0.6332
25.930    0.6358
26.080    0.6384
26.231     0.641
26.382    0.6435
26.533    0.6461
26.683    0.6486
26.834    0.6512
26.985    0.6537
27.136    0.6562
27.286    0.6586
27.437    0.6611
27.588    0.6635
27.739     0.666
27.889    0.6684
28.040    0.6708
28.191    0.6732
28.342    0.6756
28.492     0.678
28.643    0.6803
28.794    0.6827
28.945     0.685
29.095    0.6873
29.246    0.6896
29.397    0.6919
29.548    0.6941
29.698    0.6964
29.849    0.6986
30.000    0.7009


==> anc/radial_flow_data_E_7.7_fit_Theta_0.057_t_20.dat <==
#t=20fm, least squares fit using the expansion rate itself as know variable
#r[fm]    tanh(0.05743 r)
0.000         0
0.095    0.005483
0.191    0.01097
0.286    0.01645
0.382    0.02193
0.477    0.02741
0.573    0.03289
0.668    0.03836
0.764    0.04384
0.859    0.04931
0.955    0.05477
1.050    0.06024
1.146    0.0657
1.241    0.07116
1.337    0.07661
1.432    0.08206
1.528    0.0875
1.623    0.09294
1.719    0.09837
1.814    0.1038
1.910    0.1092
2.005    0.1146
2.101      0.12
2.196    0.1254
2.291    0.1308
2.387    0.1362
2.482    0.1416
2.578     0.147
2.673    0.1523
2.769    0.1577
2.864     0.163
2.960    0.1684
3.055    0.1737
3.151     0.179
3.246    0.1843
3.342    0.1896
3.437    0.1949
3.533    0.2001
3.628    0.2054
3.724    0.2106
3.819    0.2159
3.915    0.2211
4.010    0.2263
4.106    0.2315
4.201    0.2367
4.296    0.2418
4.392     0.247
4.487    0.2521
4.583    0.2573
4.678    0.2624
4.774    0.2675
4.869    0.2726
4.965    0.2776
5.060    0.2827
5.156    0.2877
5.251    0.2927
5.347    0.2977
5.442    0.3027
5.538    0.3077
5.633    0.3127
5.729    0.3176
5.824    0.3225
5.920    0.3274
6.015    0.3323
6.111    0.3372
6.206     0.342
6.302    0.3469
6.397    0.3517
6.492    0.3565
6.588    0.3613
6.683     0.366
6.779    0.3707
6.874    0.3755
6.970    0.3802
7.065    0.3848
7.161    0.3895
7.256    0.3942
7.352    0.3988
7.447    0.4034
7.543     0.408
7.638    0.4125
7.734    0.4171
7.829    0.4216
7.925    0.4261
8.020    0.4305
8.116     0.435
8.211    0.4394
8.307    0.4439
8.402    0.4482
8.497    0.4526
8.593     0.457
8.688    0.4613
8.784    0.4656
8.879    0.4699
8.975    0.4741
9.070    0.4784
9.166    0.4826
9.261    0.4868
9.357     0.491
9.452    0.4951
9.548    0.4992
9.643    0.5033
9.739    0.5074
9.834    0.5115
9.930    0.5155
10.025    0.5195
10.121    0.5235
10.216    0.5275
10.312    0.5314
10.407    0.5354
10.503    0.5393
10.598    0.5431
10.693     0.547
10.789    0.5508
10.884    0.5546
10.980    0.5584
11.075    0.5622
11.171    0.5659
11.266    0.5696
11.362    0.5733
11.457     0.577
11.553    0.5806
11.648    0.5843
11.744    0.5879
11.839    0.5914
11.935     0.595
12.030    0.5985
12.126     0.602
12.221    0.6055
12.317     0.609
12.412    0.6124
12.508    0.6158
12.603    0.6192
12.698    0.6226
12.794    0.6259
12.889    0.6293
12.985    0.6326
13.080    0.6358
13.176    0.6391
13.271    0.6423
13.367    0.6455
13.462    0.6487
13.558    0.6519
13.653     0.655
13.749    0.6582
13.844    0.6612
13.940    0.6643
14.035    0.6674
14.131    0.6704
14.226    0.6734
14.322    0.6764
14.417    0.6794
14.513    0.6823
14.608    0.6852
14.704    0.6881
14.799     0.691
14.894    0.6938
14.990    0.6967
15.085    0.6995
15.181    0.7023
15.276    0.7051
15.372    0.7078
15.467    0.7105
15.563    0.7132
15.658    0.7159
15.754    0.7186
15.849    0.7212
15.945    0.7238
16.040    0.7264
16.136     0.729
16.231    0.7316
16.327    0.7341
16.422    0.7366
16.518    0.7391
16.613    0.7416
16.709    0.7441
16.804    0.7465
16.899    0.7489
16.995    0.7513
17.090    0.7537
17.186    0.7561
17.281    0.7584
17.377    0.7607
17.472     0.763
17.568    0.7653
17.663    0.7676
17.759    0.7698
17.854     0.772
17.950    0.7742
18.045    0.7764
18.141    0.7786
18.236    0.7807
18.332    0.7829
18.427     0.785
18.523    0.7871
18.618    0.7892
18.714    0.7912
18.809    0.7933
18.905    0.7953
19.000    0.7973


==> anc/radial_flow_data_E_7.7_fit_v_0.020_t_60.dat <==
#t=60fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.01988 r)
0.000         0
0.151    0.002998
0.302    0.005995
0.452    0.008993
0.603    0.01199
0.754    0.01499
0.905    0.01798
1.055    0.02098
1.206    0.02398
1.357    0.02697
1.508    0.02997
1.658    0.03296
1.809    0.03596
1.960    0.03895
2.111    0.04194
2.261    0.04493
2.412    0.04793
2.563    0.05092
2.714    0.05391
2.864    0.05689
3.015    0.05988
3.166    0.06287
3.317    0.06585
3.467    0.06884
3.618    0.07182
3.769    0.0748
3.920    0.07778
4.070    0.08076
4.221    0.08374
4.372    0.08671
4.523    0.08969
4.673    0.09266
4.824    0.09563
4.975    0.0986
5.126    0.1016
5.276    0.1045
5.427    0.1075
5.578    0.1105
5.729    0.1134
5.879    0.1164
6.030    0.1193
6.181    0.1223
6.332    0.1252
6.482    0.1282
6.633    0.1311
6.784    0.1341
6.935     0.137
7.085      0.14
7.236    0.1429
7.387    0.1458
7.538    0.1488
7.688    0.1517
7.839    0.1546
7.990    0.1576
8.141    0.1605
8.291    0.1634
8.442    0.1663
8.593    0.1692
8.744    0.1721
8.894     0.175
9.045    0.1779
9.196    0.1808
9.347    0.1837
9.497    0.1866
9.648    0.1895
9.799    0.1924
9.950    0.1953
10.101    0.1982
10.251    0.2011
10.402    0.2039
10.553    0.2068
10.704    0.2097
10.854    0.2125
11.005    0.2154
11.156    0.2183
11.307    0.2211
11.457     0.224
11.608    0.2268
11.759    0.2296
11.910    0.2325
12.060    0.2353
12.211    0.2381
12.362     0.241
12.513    0.2438
12.663    0.2466
12.814    0.2494
12.965    0.2522
13.116     0.255
13.266    0.2578
13.417    0.2606
13.568    0.2634
13.719    0.2662
13.869     0.269
14.020    0.2718
14.171    0.2746
14.322    0.2773
14.472    0.2801
14.623    0.2828
14.774    0.2856
14.925    0.2884
15.075    0.2911
15.226    0.2938
15.377    0.2966
15.528    0.2993
15.678     0.302
15.829    0.3048
15.980    0.3075
16.131    0.3102
16.281    0.3129
16.432    0.3156
16.583    0.3183
16.734     0.321
16.884    0.3237
17.035    0.3263
17.186     0.329
17.337    0.3317
17.487    0.3344
17.638     0.337
17.789    0.3397
17.940    0.3423
18.090     0.345
18.241    0.3476
18.392    0.3502
18.543    0.3529
18.693    0.3555
18.844    0.3581
18.995    0.3607
19.146    0.3633
19.296    0.3659
19.447    0.3685
19.598    0.3711
19.749    0.3737
19.899    0.3763
20.050    0.3788
20.201    0.3814
20.352     0.384
20.503    0.3865
20.653    0.3891
20.804    0.3916
20.955    0.3941
21.106    0.3967
21.256    0.3992
21.407    0.4017
21.558    0.4042
21.709    0.4067
21.859    0.4092
22.010    0.4117
22.161    0.4142
22.312    0.4167
22.462    0.4191
22.613    0.4216
22.764    0.4241
22.915    0.4265
23.065     0.429
23.216    0.4314
23.367    0.4339
23.518    0.4363
23.668    0.4387
23.819    0.4411
23.970    0.4435
24.121    0.4459
24.271    0.4483
24.422    0.4507
24.573    0.4531
24.724    0.4555
24.874    0.4579
25.025    0.4602
25.176    0.4626
25.327     0.465
25.477    0.4673
25.628    0.4696
25.779     0.472
25.930    0.4743
26.080    0.4766
26.231    0.4789
26.382    0.4812
26.533    0.4835
26.683    0.4858
26.834    0.4881
26.985    0.4904
27.136    0.4927
27.286    0.4949
27.437    0.4972
27.588    0.4995
27.739    0.5017
27.889    0.5039
28.040    0.5062
28.191    0.5084
28.342    0.5106
28.492    0.5128
28.643     0.515
28.794    0.5172
28.945    0.5194
29.095    0.5216
29.246    0.5238
29.397     0.526
29.548    0.5281
29.698    0.5303
29.849    0.5324
30.000    0.5346


==> anc/radial_flow_data_E_7.7_fit_v_0.033_t_40.dat <==
#t=40fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.03256 r)
0.000         0
0.151    0.004909
0.302    0.009817
0.452    0.01473
0.603    0.01963
0.754    0.02454
0.905    0.02944
1.055    0.03435
1.206    0.03925
1.357    0.04415
1.508    0.04905
1.658    0.05395
1.809    0.05884
1.960    0.06373
2.111    0.06862
2.261    0.0735
2.412    0.07838
2.563    0.08326
2.714    0.08813
2.864     0.093
3.015    0.09786
3.166    0.1027
3.317    0.1076
3.467    0.1124
3.618    0.1173
3.769    0.1221
3.920    0.1269
4.070    0.1318
4.221    0.1366
4.372    0.1414
4.523    0.1462
4.673     0.151
4.824    0.1558
4.975    0.1606
5.126    0.1654
5.276    0.1701
5.427    0.1749
5.578    0.1797
5.729    0.1844
5.879    0.1891
6.030    0.1939
6.181    0.1986
6.332    0.2033
6.482     0.208
6.633    0.2127
6.784    0.2174
6.935     0.222
7.085    0.2267
7.236    0.2314
7.387     0.236
7.538    0.2406
7.688    0.2453
7.839    0.2499
7.990    0.2545
8.141     0.259
8.291    0.2636
8.442    0.2682
8.593    0.2727
8.744    0.2773
8.894    0.2818
9.045    0.2863
9.196    0.2908
9.347    0.2953
9.497    0.2998
9.648    0.3042
9.799    0.3087
9.950    0.3131
10.101    0.3175
10.251    0.3219
10.402    0.3263
10.553    0.3307
10.704    0.3351
10.854    0.3394
11.005    0.3438
11.156    0.3481
11.307    0.3524
11.457    0.3567
11.608     0.361
11.759    0.3652
11.910    0.3695
12.060    0.3737
12.211    0.3779
12.362    0.3821
12.513    0.3863
12.663    0.3905
12.814    0.3946
12.965    0.3988
13.116    0.4029
13.266     0.407
13.417    0.4111
13.568    0.4151
13.719    0.4192
13.869    0.4232
14.020    0.4272
14.171    0.4313
14.322    0.4352
14.472    0.4392
14.623    0.4432
14.774    0.4471
14.925     0.451
15.075    0.4549
15.226    0.4588
15.377    0.4627
15.528    0.4665
15.678    0.4704
15.829    0.4742
15.980     0.478
16.131    0.4817
16.281    0.4855
16.432    0.4892
16.583     0.493
16.734    0.4967
16.884    0.5004
17.035     0.504
17.186    0.5077
17.337    0.5113
17.487    0.5149
17.638    0.5185
17.789    0.5221
17.940    0.5257
18.090    0.5292
18.241    0.5327
18.392    0.5363
18.543    0.5397
18.693    0.5432
18.844    0.5467
18.995    0.5501
19.146    0.5535
19.296    0.5569
19.447    0.5603
19.598    0.5636
19.749     0.567
19.899    0.5703
20.050    0.5736
20.201    0.5769
20.352    0.5802
20.503    0.5834
20.653    0.5866
20.804    0.5898
20.955     0.593
21.106    0.5962
21.256    0.5994
21.407    0.6025
21.558    0.6056
21.709    0.6087
21.859    0.6118
22.010    0.6149
22.161    0.6179
22.312    0.6209
22.462    0.6239
22.613    0.6269
22.764    0.6299
22.915    0.6328
23.065    0.6358
23.216    0.6387
23.367    0.6416
23.518    0.6445
23.668    0.6473
23.819    0.6502
23.970     0.653
24.121    0.6558
24.271    0.6586
24.422    0.6614
24.573    0.6641
24.724    0.6669
24.874    0.6696
25.025    0.6723
25.176     0.675
25.327    0.6776
25.477    0.6803
25.628    0.6829
25.779    0.6855
25.930    0.6881
26.080    0.6907
26.231    0.6932
26.382    0.6958
26.533    0.6983
26.683    0.7008
26.834    0.7033
26.985    0.7058
27.136    0.7082
27.286    0.7107
27.437    0.7131
27.588    0.7155
27.739    0.7179
27.889    0.7202
28.040    0.7226
28.191    0.7249
28.342    0.7273
28.492    0.7296
28.643    0.7318
28.794    0.7341
28.945    0.7364
29.095    0.7386
29.246    0.7408
29.397     0.743
29.548    0.7452
29.698    0.7474
29.849    0.7496
30.000    0.7517


==> anc/radial_flow_data_E_7.7_fit_v_0.062_t_20.dat <==
#t=20fm, least squares fit using the radial velocity as known variable
#r[fm]    tanh(0.06199 r)
0.000         0
0.095    0.005919
0.191    0.01184
0.286    0.01775
0.382    0.02367
0.477    0.02958
0.573    0.0355
0.668    0.04141
0.764    0.04731
0.859    0.05322
0.955    0.05912
1.050    0.06501
1.146    0.07091
1.241    0.07679
1.337    0.08267
1.432    0.08855
1.528    0.09442
1.623    0.1003
1.719    0.1061
1.814     0.112
1.910    0.1178
2.005    0.1237
2.101    0.1295
2.196    0.1353
2.291    0.1411
2.387    0.1469
2.482    0.1527
2.578    0.1585
2.673    0.1642
2.769      0.17
2.864    0.1757
2.960    0.1814
3.055    0.1872
3.151    0.1929
3.246    0.1986
3.342    0.2042
3.437    0.2099
3.533    0.2156
3.628    0.2212
3.724    0.2268
3.819    0.2324
3.915     0.238
4.010    0.2436
4.106    0.2491
4.201    0.2547
4.296    0.2602
4.392    0.2657
4.487    0.2712
4.583    0.2767
4.678    0.2822
4.774    0.2876
4.869     0.293
4.965    0.2984
5.060    0.3038
5.156    0.3092
5.251    0.3145
5.347    0.3198
5.442    0.3251
5.538    0.3304
5.633    0.3357
5.729    0.3409
5.824    0.3461
5.920    0.3513
6.015    0.3565
6.111    0.3617
6.206    0.3668
6.302    0.3719
6.397     0.377
6.492    0.3821
6.588    0.3871
6.683    0.3921
6.779    0.3971
6.874    0.4021
6.970     0.407
7.065     0.412
7.161    0.4169
7.256    0.4218
7.352    0.4266
7.447    0.4314
7.543    0.4362
7.638     0.441
7.734    0.4458
7.829    0.4505
7.925    0.4552
8.020    0.4599
8.116    0.4645
8.211    0.4692
8.307    0.4738
8.402    0.4784
8.497    0.4829
8.593    0.4874
8.688    0.4919
8.784    0.4964
8.879    0.5009
8.975    0.5053
9.070    0.5097
9.166     0.514
9.261    0.5184
9.357    0.5227
9.452     0.527
9.548    0.5312
9.643    0.5355
9.739    0.5397
9.834    0.5439
9.930     0.548
10.025    0.5521
10.121    0.5562
10.216    0.5603
10.312    0.5644
10.407    0.5684
10.503    0.5724
10.598    0.5763
10.693    0.5803
10.789    0.5842
10.884    0.5881
10.980    0.5919
11.075    0.5958
11.171    0.5996
11.266    0.6034
11.362    0.6071
11.457    0.6108
11.553    0.6145
11.648    0.6182
11.744    0.6218
11.839    0.6255
11.935     0.629
12.030    0.6326
12.126    0.6361
12.221    0.6397
12.317    0.6431
12.412    0.6466
12.508      0.65
12.603    0.6534
12.698    0.6568
12.794    0.6602
12.889    0.6635
12.985    0.6668
13.080    0.6701
13.176    0.6733
13.271    0.6765
13.367    0.6797
13.462    0.6829
13.558    0.6861
13.653    0.6892
13.749    0.6923
13.844    0.6953
13.940    0.6984
14.035    0.7014
14.131    0.7044
14.226    0.7074
14.322    0.7103
14.417    0.7132
14.513    0.7161
14.608     0.719
14.704    0.7218
14.799    0.7247
14.894    0.7275
14.990    0.7302
15.085     0.733
15.181    0.7357
15.276    0.7384
15.372    0.7411
15.467    0.7438
15.563    0.7464
15.658     0.749
15.754    0.7516
15.849    0.7541
15.945    0.7567
16.040    0.7592
16.136    0.7617
16.231    0.7642
16.327    0.7666
16.422    0.7691
16.518    0.7715
16.613    0.7739
16.709    0.7762
16.804    0.7786
16.899    0.7809
16.995    0.7832
17.090    0.7855
17.186    0.7877
17.281    0.7899
17.377    0.7922
17.472    0.7944
17.568    0.7965
17.663    0.7987
17.759    0.8008
17.854    0.8029
17.950     0.805
18.045    0.8071
18.141    0.8091
18.236    0.8112
18.332    0.8132
18.427    0.8152
18.523    0.8172
18.618    0.8191
18.714    0.8211
18.809     0.823
18.905    0.8249
19.000    0.8268


==> anc/radial_flow_data_E_7.7_radial_velocity_from_cg_data_t_20.dat <==
#t=20fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.1955
-2.000    -0.1315
-1.000    -0.06682
0.000    0.001348
1.000    0.06637
2.000    0.1327
3.000    0.1954
4.000    0.2572
5.000    0.3167
6.000    0.3718
7.000    0.4223
8.000    0.4711
9.000    0.5123
10.000    0.5557
11.000    0.5909
12.000    0.6253
13.000     0.659
14.000      0.69
15.000    0.7188
16.000    0.7455
17.000    0.7706
18.000    0.7972
19.000    0.8179


==> anc/radial_flow_data_E_7.7_radial_velocity_from_cg_data_t_40.dat <==
#t=40fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.09276
-2.000    -0.06361
-1.000    -0.028
0.000    -0.004326
1.000    0.02977
2.000    0.05682
3.000    0.08794
4.000    0.1206
5.000    0.1539
6.000    0.1829
7.000    0.2114
8.000    0.2411
9.000    0.2739
10.000    0.3011
11.000    0.3278
12.000    0.3558
13.000    0.3864
14.000    0.4159
15.000    0.4409
16.000    0.4707
17.000    0.4948
18.000    0.5226
19.000    0.5461
20.000    0.5711
21.000    0.5944
22.000    0.6186
23.000    0.6431
24.000    0.6622
25.000    0.6824
26.000    0.7031
27.000    0.7229
28.000    0.7399
29.000    0.7587
30.000    0.7733


==> anc/radial_flow_data_E_7.7_radial_velocity_from_cg_data_t_60.dat <==
#t=60fm, radial velocity directly from coarse grained data
#r[fm]    v_r
-3.000    -0.05767
-2.000    -0.03908
-1.000    -0.02234
0.000    -0.0007085
1.000    0.01941
2.000    0.03645
3.000    0.06241
4.000    0.06929
5.000    0.09697
6.000    0.1156
7.000     0.132
8.000    0.1554
9.000    0.1748
10.000    0.1895
11.000     0.212
12.000    0.2252
13.000    0.2465
14.000    0.2658
15.000    0.2792
16.000    0.3029
17.000    0.3186
18.000    0.3363
19.000    0.3592
20.000    0.3743
21.000    0.3919
22.000    0.4072
23.000    0.4276
24.000    0.4443
25.000    0.4629
26.000    0.4796
27.000    0.4998
28.000    0.5155
29.000    0.5338
30.000    0.5505


==> anc/radial_flow_data_E_7.7_radial_velocity_from_expansion_rate_20.dat <==
#t=20fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.1951
-2.000    -0.1297
-1.000    -0.06675
0.000         0
1.000    0.06592
2.000    0.1308
3.000    0.1919
4.000    0.2534
5.000    0.3083
6.000    0.3422
7.000    0.3887
8.000    0.4334
9.000    0.4664
10.000    0.5141
11.000    0.4942
12.000    0.6126
13.000    0.6323
14.000    0.6409
15.000    0.6596
16.000    0.6982
17.000    0.7418
18.000    0.8281
19.000    0.8384


==> anc/radial_flow_data_E_7.7_radial_velocity_from_expansion_rate_40.dat <==
#t=40fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.08753
-2.000    -0.06507
-1.000    -0.02964
0.000         0
1.000    0.03055
2.000    0.05808
3.000    0.09575
4.000    0.1327
5.000    0.1575
6.000    0.1754
7.000    0.2052
8.000    0.2446
9.000    0.2762
10.000    0.2756
11.000    0.3095
12.000    0.3561
13.000    0.4078
14.000     0.403
15.000    0.4084
16.000     0.477
17.000    0.4655
18.000     0.482
19.000    0.5354
20.000     0.468
21.000    0.5381
22.000    0.5327
23.000    0.5314
24.000    0.7167
25.000    0.4789
26.000    0.6694
27.000    0.6998
28.000    0.5935
29.000    0.8087
30.000    0.5602


==> anc/radial_flow_data_E_7.7_radial_velocity_from_expansion_rate_60.dat <==
#t=60fm, radial velocity from tanh(\Theta r)
#r[fm]    tanh(\Theta r)
-3.000    -0.05516
-2.000    -0.03545
-1.000    -0.0192
0.000         0
1.000    0.01857
2.000     0.043
3.000    0.04951
4.000    0.06892
5.000    0.1136
6.000    0.1048
7.000    0.1393
8.000    0.1728
9.000    0.1562
10.000    0.1857
11.000    0.2035
12.000    0.1986
13.000    0.2681
14.000    0.2365
15.000    0.3029
16.000    0.3164
17.000    0.2823
18.000    0.3718
19.000    0.3671
20.000    0.3302
21.000    0.3269
22.000    0.4308
23.000    0.4437
24.000      0.42
25.000    0.4556
26.000    0.5486
27.000    0.4404
28.000      0.51
29.000    0.5983
30.000    0.5838


==> anc/space_dependence_1_over_tau_vs_x_E_2.4_time_30.dat <==
#t=30fm, 1/tau vs x
#x[fm]    1/tau
-3.000    0.0335
-2.000    0.03341
-1.000    0.03335
0.000    0.03333
1.000    0.03335
2.000    0.03341
3.000    0.0335
4.000    0.03363
5.000    0.03381
6.000    0.03402
7.000    0.03428
8.000    0.03459
9.000    0.03494
10.000    0.03536
11.000    0.03583
12.000    0.03637
13.000    0.03699
14.000    0.03769
15.000    0.03849
16.000    0.03941
17.000    0.04046
18.000    0.04167
19.000    0.04307
20.000    0.04472
21.000    0.04668
22.000    0.04903
23.000    0.05192
24.000    0.05556


==> anc/space_dependence_1_over_tau_vs_x_E_2.4_time_60.dat <==
#t=60fm, 1/tau vs x
#x[fm]    1/tau
-3.000    0.01669
-2.000    0.01668
-1.000    0.01667
0.000    0.01667
1.000    0.01667
2.000    0.01668
3.000    0.01669
4.000    0.0167
5.000    0.01672
6.000    0.01675
7.000    0.01678
8.000    0.01682
9.000    0.01686
10.000    0.0169
11.000    0.01695
12.000    0.01701
13.000    0.01707
14.000    0.01714
15.000    0.01721
16.000    0.01729
17.000    0.01738
18.000    0.01747
19.000    0.01757
20.000    0.01768
21.000    0.01779
22.000    0.01791
23.000    0.01805
24.000    0.01818
25.000    0.01833
26.000    0.01849
27.000    0.01866
28.000    0.01884
29.000    0.01904
30.000    0.01925
31.000    0.01947
32.000    0.0197
33.000    0.01996
34.000    0.02023
35.000    0.02052
36.000    0.02083
37.000    0.02117
38.000    0.02154
39.000    0.02193
40.000    0.02236
41.000    0.02283
42.000    0.02334
43.000    0.0239
44.000    0.02451
45.000    0.0252
46.000    0.02596
47.000    0.02681
48.000    0.02778
49.000    0.02888


==> anc/space_dependence_1_over_tau_vs_x_E_4.0_time_30.dat <==
#t=30fm, 1/tau vs x
#x[fm]    1/tau
-3.000    0.0335
-2.000    0.03341
-1.000    0.03335
0.000    0.03333
1.000    0.03335
2.000    0.03341
3.000    0.0335
4.000    0.03363
5.000    0.03381
6.000    0.03402
7.000    0.03428
8.000    0.03459
9.000    0.03494
10.000    0.03536
11.000    0.03583
12.000    0.03637
13.000    0.03699
14.000    0.03769
15.000    0.03849
16.000    0.03941
17.000    0.04046
18.000    0.04167
19.000    0.04307
20.000    0.04472
21.000    0.04668
22.000    0.04903
23.000    0.05192
24.000    0.05556
25.000    0.0603
26.000    0.06682
27.000    0.07647


==> anc/space_dependence_1_over_tau_vs_x_E_4.0_time_60.dat <==
#t=60fm, 1/tau vs x
#x[fm]    1/tau
-3.000    0.01669
-2.000    0.01668
-1.000    0.01667
0.000    0.01667
1.000    0.01667
2.000    0.01668
3.000    0.01669
4.000    0.0167
5.000    0.01672
6.000    0.01675
7.000    0.01678
8.000    0.01682
9.000    0.01686
10.000    0.0169
11.000    0.01695
12.000    0.01701
13.000    0.01707
14.000    0.01714
15.000    0.01721
16.000    0.01729
17.000    0.01738
18.000    0.01747
19.000    0.01757
20.000    0.01768
21.000    0.01779
22.000    0.01791
23.000    0.01805
24.000    0.01818
25.000    0.01833
26.000    0.01849
27.000    0.01866
28.000    0.01884
29.000    0.01904
30.000    0.01925
31.000    0.01947
32.000    0.0197
33.000    0.01996
34.000    0.02023
35.000    0.02052
36.000    0.02083
37.000    0.02117
38.000    0.02154
39.000    0.02193
40.000    0.02236
41.000    0.02283
42.000    0.02334
43.000    0.0239
44.000    0.02451
45.000    0.0252
46.000    0.02596
47.000    0.02681
48.000    0.02778
49.000    0.02888


==> anc/space_dependence_1_over_tau_vs_x_E_7.7_time_30.dat <==
#t=30fm, 1/tau vs x
#x[fm]    1/tau
-3.000    0.0335
-2.000    0.03341
-1.000    0.03335
0.000    0.03333
1.000    0.03335
2.000    0.03341
3.000    0.0335
4.000    0.03363
5.000    0.03381
6.000    0.03402
7.000    0.03428
8.000    0.03459
9.000    0.03494
10.000    0.03536
11.000    0.03583
12.000    0.03637
13.000    0.03699
14.000    0.03769
15.000    0.03849
16.000    0.03941
17.000    0.04046
18.000    0.04167
19.000    0.04307
20.000    0.04472
21.000    0.04668
22.000    0.04903
23.000    0.05192
24.000    0.05556
25.000    0.0603
26.000    0.06682
27.000    0.07647


==> anc/space_dependence_1_over_tau_vs_x_E_7.7_time_60.dat <==
#t=60fm, 1/tau vs x
#x[fm]    1/tau
-3.000    0.01669
-2.000    0.01668
-1.000    0.01667
0.000    0.01667
1.000    0.01667
2.000    0.01668
3.000    0.01669
4.000    0.0167
5.000    0.01672
6.000    0.01675
7.000    0.01678
8.000    0.01682
9.000    0.01686
10.000    0.0169
11.000    0.01695
12.000    0.01701
13.000    0.01707
14.000    0.01714
15.000    0.01721
16.000    0.01729
17.000    0.01738
18.000    0.01747
19.000    0.01757
20.000    0.01768
21.000    0.01779
22.000    0.01791
23.000    0.01805
24.000    0.01818
25.000    0.01833
26.000    0.01849
27.000    0.01866
28.000    0.01884
29.000    0.01904
30.000    0.01925
31.000    0.01947
32.000    0.0197
33.000    0.01996
34.000    0.02023
35.000    0.02052
36.000    0.02083
37.000    0.02117
38.000    0.02154
39.000    0.02193
40.000    0.02236
41.000    0.02283
42.000    0.02334
43.000    0.0239
44.000    0.02451
45.000    0.0252
46.000    0.02596
47.000    0.02681
48.000    0.02778
49.000    0.02888


==> anc/space_dependence_1_over_tau_vs_z_E_2.4_time_30.dat <==
#t=30fm, 1/tau vs z
#z[fm]    1/tau
-3.000    0.0335
-2.000    0.03341
-1.000    0.03335
0.000    0.03333
1.000    0.03335
2.000    0.03341
3.000    0.0335
4.000    0.03363
5.000    0.03381
6.000    0.03402
7.000    0.03428
8.000    0.03459
9.000    0.03494
10.000    0.03536
11.000    0.03583
12.000    0.03637
13.000    0.03699
14.000    0.03769
15.000    0.03849
16.000    0.03941
17.000    0.04046
18.000    0.04167
19.000    0.04307
20.000    0.04472
21.000    0.04668


==> anc/space_dependence_1_over_tau_vs_z_E_2.4_time_60.dat <==
#t=60fm, 1/tau vs z
#z[fm]    1/tau
-3.000    0.01669
-2.000    0.01668
-1.000    0.01667
0.000    0.01667
1.000    0.01667
2.000    0.01668
3.000    0.01669
4.000    0.0167
5.000    0.01672
6.000    0.01675
7.000    0.01678
8.000    0.01682
9.000    0.01686
10.000    0.0169
11.000    0.01695
12.000    0.01701
13.000    0.01707
14.000    0.01714
15.000    0.01721
16.000    0.01729
17.000    0.01738
18.000    0.01747
19.000    0.01757
20.000    0.01768
21.000    0.01779
22.000    0.01791
23.000    0.01805
24.000    0.01818
25.000    0.01833
26.000    0.01849
27.000    0.01866
28.000    0.01884
29.000    0.01904
30.000    0.01925
31.000    0.01947
32.000    0.0197
33.000    0.01996
34.000    0.02023
35.000    0.02052
36.000    0.02083
37.000    0.02117
38.000    0.02154
39.000    0.02193
40.000    0.02236
41.000    0.02283
42.000    0.02334
43.000    0.0239
44.000    0.02451
45.000    0.0252
46.000    0.02596
47.000    0.02681
48.000    0.02778
49.000    0.02888


==> anc/space_dependence_1_over_tau_vs_z_E_4.0_time_30.dat <==
#t=30fm, 1/tau vs z
#z[fm]    1/tau
-3.000    0.0335
-2.000    0.03341
-1.000    0.03335
0.000    0.03333
1.000    0.03335
2.000    0.03341
3.000    0.0335
4.000    0.03363
5.000    0.03381
6.000    0.03402
7.000    0.03428
8.000    0.03459
9.000    0.03494
10.000    0.03536
11.000    0.03583
12.000    0.03637
13.000    0.03699
14.000    0.03769
15.000    0.03849
16.000    0.03941
17.000    0.04046
18.000    0.04167
19.000    0.04307
20.000    0.04472
21.000    0.04668
22.000    0.04903
23.000    0.05192
24.000    0.05556
25.000    0.0603


==> anc/space_dependence_1_over_tau_vs_z_E_4.0_time_60.dat <==
#t=60fm, 1/tau vs z
#z[fm]    1/tau
-3.000    0.01669
-2.000    0.01668
-1.000    0.01667
0.000    0.01667
1.000    0.01667
2.000    0.01668
3.000    0.01669
4.000    0.0167
5.000    0.01672
6.000    0.01675
7.000    0.01678
8.000    0.01682
9.000    0.01686
10.000    0.0169
11.000    0.01695
12.000    0.01701
13.000    0.01707
14.000    0.01714
15.000    0.01721
16.000    0.01729
17.000    0.01738
18.000    0.01747
19.000    0.01757
20.000    0.01768
21.000    0.01779
22.000    0.01791
23.000    0.01805
24.000    0.01818
25.000    0.01833
26.000    0.01849
27.000    0.01866
28.000    0.01884
29.000    0.01904
30.000    0.01925
31.000    0.01947
32.000    0.0197
33.000    0.01996
34.000    0.02023
35.000    0.02052
36.000    0.02083
37.000    0.02117
38.000    0.02154
39.000    0.02193
40.000    0.02236
41.000    0.02283
42.000    0.02334
43.000    0.0239
44.000    0.02451
45.000    0.0252
46.000    0.02596
47.000    0.02681
48.000    0.02778
49.000    0.02888


==> anc/space_dependence_1_over_tau_vs_z_E_7.7_time_30.dat <==
#t=30fm, 1/tau vs z
#z[fm]    1/tau
-3.000    0.0335
-2.000    0.03341
-1.000    0.03335
0.000    0.03333
1.000    0.03335
2.000    0.03341
3.000    0.0335
4.000    0.03363
5.000    0.03381
6.000    0.03402
7.000    0.03428
8.000    0.03459
9.000    0.03494
10.000    0.03536
11.000    0.03583
12.000    0.03637
13.000    0.03699
14.000    0.03769
15.000    0.03849
16.000    0.03941
17.000    0.04046
18.000    0.04167
19.000    0.04307
20.000    0.04472
21.000    0.04668
22.000    0.04903
23.000    0.05192
24.000    0.05556
25.000    0.0603
26.000    0.06682
27.000    0.07647


==> anc/space_dependence_1_over_tau_vs_z_E_7.7_time_60.dat <==
#t=60fm, 1/tau vs z
#z[fm]    1/tau
-3.000    0.01669
-2.000    0.01668
-1.000    0.01667
0.000    0.01667
1.000    0.01667
2.000    0.01668
3.000    0.01669
4.000    0.0167
5.000    0.01672
6.000    0.01675
7.000    0.01678
8.000    0.01682
9.000    0.01686
10.000    0.0169
11.000    0.01695
12.000    0.01701
13.000    0.01707
14.000    0.01714
15.000    0.01721
16.000    0.01729
17.000    0.01738
18.000    0.01747
19.000    0.01757
20.000    0.01768
21.000    0.01779
22.000    0.01791
23.000    0.01805
24.000    0.01818
25.000    0.01833
26.000    0.01849
27.000    0.01866
28.000    0.01884
29.000    0.01904
30.000    0.01925
31.000    0.01947
32.000    0.0197
33.000    0.01996
34.000    0.02023
35.000    0.02052
36.000    0.02083
37.000    0.02117
38.000    0.02154
39.000    0.02193
40.000    0.02236
41.000    0.02283
42.000    0.02334
43.000    0.0239
44.000    0.02451
45.000    0.0252
46.000    0.02596
47.000    0.02681
48.000    0.02778
49.000    0.02888


==> anc/space_dependence_Theta_x_vs_x_E_2.4_time_30.dat <==
#t=30fm, Theta_x vs x
#x[fm]    Theta_x
-3.000    0.05072
-2.000    0.05115
-1.000    0.05155
0.000    0.05215
1.000    0.05205
2.000    0.0511
3.000    0.05052
4.000    0.04917
5.000    0.04688
6.000    0.04603
7.000    0.04455
8.000    0.04352
9.000    0.04251
10.000    0.0423
11.000    0.04101
12.000    0.0396
13.000    0.04017
14.000    0.0403
15.000    0.04003
16.000    0.04052
17.000    0.04012
18.000    0.04068
19.000    0.04117
20.000    0.03767
21.000    0.05404
22.000    0.04163
23.000    0.02913
24.000    0.07718


==> anc/space_dependence_Theta_x_vs_x_E_2.4_time_60.dat <==
#t=60fm, Theta_x vs x
#x[fm]    Theta_x
-3.000    0.02229
-2.000    0.02146
-1.000    0.02079
0.000    0.02078
1.000    0.02052
2.000    0.0214
3.000    0.02124
4.000    0.02054
5.000    0.02114
6.000    0.02045
7.000    0.02033
8.000    0.02115
9.000    0.02126
10.000    0.02118
11.000    0.02052
12.000    0.02094
13.000    0.02085
14.000    0.02045
15.000    0.02007
16.000    0.02036
17.000    0.02133
18.000    0.0209
19.000    0.0204
20.000    0.02084
21.000    0.02063
22.000    0.02128
23.000    0.01999
24.000    0.02028
25.000    0.02037
26.000    0.02157
27.000    0.02066
28.000    0.01976
29.000    0.02245
30.000    0.02184
31.000    0.02003
32.000    0.02095
33.000    0.0233
34.000    0.01947
35.000    0.02408
36.000    0.01917
37.000    0.02281
38.000    0.02269
39.000    0.01877
40.000    0.02793
41.000    0.02442
42.000    0.01966
43.000    0.02196
44.000    0.01856
45.000    0.0477
46.000    0.01333
47.000    0.04212
48.000    0.05553
49.000    -0.03114


==> anc/space_dependence_Theta_x_vs_x_E_4.0_time_30.dat <==
#t=30fm, Theta_x vs x
#x[fm]    Theta_x
-3.000    0.04557
-2.000    0.04618
-1.000    0.04735
0.000    0.04755
1.000    0.04654
2.000    0.04673
3.000    0.04679
4.000    0.04555
5.000    0.04643
6.000    0.04563
7.000    0.04503
8.000    0.04441
9.000    0.0427
10.000    0.04225
11.000    0.0423
12.000    0.03936
13.000    0.04033
14.000    0.03908
15.000    0.03748
16.000    0.04136
17.000    0.03881
18.000    0.03782
19.000    0.03991
20.000    0.0396
21.000    0.04255
22.000    0.04087
23.000    0.04585
24.000    0.03698
25.000    0.05846
26.000    0.03866
27.000    0.04252


==> anc/space_dependence_Theta_x_vs_x_E_4.0_time_60.dat <==
#t=60fm, Theta_x vs x
#x[fm]    Theta_x
-3.000    0.0223
-2.000    0.01912
-1.000    0.01827
0.000    0.02088
1.000    0.01893
2.000    0.01888
3.000    0.01934
4.000    0.01979
5.000    0.02164
6.000    0.01929
7.000    0.0189
8.000    0.0195
9.000    0.02078
10.000    0.01976
11.000    0.01711
12.000    0.02004
13.000    0.0201
14.000    0.01811
15.000    0.01976
16.000    0.02113
17.000    0.01878
18.000    0.01995
19.000    0.0211
20.000    0.01944
21.000    0.02036
22.000    0.01671
23.000    0.02272
24.000    0.01894
25.000    0.02225
26.000    0.01924
27.000    0.02254
28.000    0.02005
29.000    0.02176
30.000    0.02184
31.000    0.02152
32.000    0.0192
33.000    0.02262
34.000    0.02356
35.000    0.01631
36.000    0.01933
37.000    0.02439
38.000    0.03279
39.000    0.01332
40.000    0.02344
41.000    0.0251
42.000    0.01708
43.000    0.03424
44.000    -6.761e-05
45.000    0.04519
46.000    0.01814
47.000    0.01797
48.000    0.02016
49.000    0.05332


==> anc/space_dependence_Theta_x_vs_x_E_7.7_time_30.dat <==
#t=30fm, Theta_x vs x
#x[fm]    Theta_x
-3.000    0.04418
-2.000    0.04375
-1.000    0.0426
0.000    0.04312
1.000    0.04471
2.000    0.04301
3.000    0.04325
4.000    0.04337
5.000    0.04273
6.000    0.0438
7.000    0.04138
8.000    0.04165
9.000    0.04293
10.000    0.03961
11.000    0.04206
12.000    0.03796
13.000    0.04417
14.000    0.04067
15.000    0.03918
16.000    0.03452
17.000    0.03501
18.000    0.04278
19.000    0.03244
20.000    0.03469
21.000    0.03387
22.000    0.04176
23.000    0.03924
24.000    0.06655
25.000    0.02392
26.000    0.03336
27.000    0.02228


==> anc/space_dependence_Theta_x_vs_x_E_7.7_time_60.dat <==
#t=60fm, Theta_x vs x
#x[fm]    Theta_x
-3.000    0.01841
-2.000    0.01773
-1.000    0.01921
0.000    0.02088
1.000    0.01857
2.000    0.02151
3.000    0.01652
4.000    0.01726
5.000    0.02283
6.000    0.01753
7.000    0.02003
8.000    0.02181
9.000    0.0175
10.000    0.01878
11.000    0.01876
12.000    0.01677
13.000    0.02114
14.000    0.01722
15.000    0.02085
16.000    0.02048
17.000    0.01707
18.000    0.0217
19.000    0.02027
20.000    0.01715
21.000    0.01616
22.000    0.02095
23.000    0.02073
24.000    0.01865
25.000    0.01967
26.000    0.0237
27.000    0.01751
28.000    0.0201
29.000    0.02381
30.000    0.02227
31.000    0.02009
32.000    0.01685
33.000    0.02298
34.000    0.01728
35.000    0.0229
36.000    0.01529
37.000    0.03338
38.000    0.01871
39.000    0.01212
40.000    0.02199
41.000    0.02133
42.000    0.02914
43.000    0.02119
44.000    0.04089
45.000    0.004035
46.000    0.009711
47.000    0.03821
48.000    0.02316
49.000    0.01463


==> anc/space_dependence_data_Theta_z_vs_z_E_2.4_time_30.dat <==
#t=30fm, Theta_z vs z
#z[fm]    Theta_z
-3.000    0.06957
-2.000    0.0705
-1.000    0.07093
0.000    0.07136
1.000    0.07091
2.000    0.07014
3.000    0.06868
4.000    0.06702
5.000    0.06465
6.000    0.06177
7.000    0.05818
8.000    0.05358
9.000    0.04949
10.000    0.04585
11.000    0.04034
12.000    0.03684
13.000    0.03248
14.000    0.03317
15.000    0.0325
16.000    0.03407
17.000    0.03645
18.000    0.04367
19.000    0.04676
20.000    0.01412
21.000    0.02969


==> anc/space_dependence_data_Theta_z_vs_z_E_2.4_time_60.dat <==
#t=60fm, Theta_z vs z
#z[fm]    Theta_z
-3.000    0.02253
-2.000    0.02256
-1.000    0.02315
0.000    0.0231
1.000    0.02246
2.000    0.02244
3.000    0.02269
4.000    0.02239
5.000    0.02299
6.000    0.0228
7.000    0.02241
8.000    0.02307
9.000    0.02269
10.000    0.02334
11.000    0.02274
12.000    0.02266
13.000    0.02297
14.000    0.02293
15.000    0.0229
16.000    0.02318
17.000    0.02337
18.000    0.02254
19.000    0.0234
20.000    0.02322
21.000    0.02468
22.000    0.02275
23.000    0.02365
24.000    0.02346
25.000    0.02391
26.000    0.0228
27.000    0.02391
28.000    0.02313
29.000    0.02139
30.000    0.02459
31.000    0.02206
32.000    0.02106
33.000    0.02306
34.000    0.02175
35.000    0.02262
36.000    0.0204
37.000    0.0264
38.000    0.02649
39.000    0.02808
40.000    0.03305
41.000    0.01712
42.000    0.005312
43.000    0.0562
44.000    -0.001832
45.000    -0.02376
46.000     0.235
47.000    -0.1096
48.000    0.2914
49.000     2.022


==> anc/space_dependence_data_Theta_z_vs_z_E_4.0_time_30.dat <==
#t=30fm, Theta_z vs z
#z[fm]    Theta_z
-3.000    0.04698
-2.000    0.04743
-1.000    0.04817
0.000    0.04793
1.000    0.04724
2.000    0.04776
3.000    0.04784
4.000    0.04812
5.000    0.04898
6.000    0.04892
7.000    0.04875
8.000    0.04981
9.000    0.04986
10.000    0.04906
11.000    0.04905
12.000    0.05268
13.000    0.04929
14.000    0.04966
15.000    0.05227
16.000    0.05076
17.000    0.05009
18.000    0.04795
19.000    0.0461
20.000     0.041
21.000    0.04635
22.000    0.0375
23.000    0.04381
24.000    0.0571
25.000    0.02985


==> anc/space_dependence_data_Theta_z_vs_z_E_4.0_time_60.dat <==
#t=60fm, Theta_z vs z
#z[fm]    Theta_z
-3.000    0.02135
-2.000    0.02069
-1.000    0.01945
0.000    0.01923
1.000    0.02109
2.000    0.0189
3.000    0.01817
4.000    0.02073
5.000    0.01918
6.000    0.01893
7.000    0.0205
8.000    0.02034
9.000    0.01971
10.000    0.01888
11.000    0.01983
12.000    0.01986
13.000    0.02098
14.000    0.01996
15.000    0.01978
16.000    0.02014
17.000    0.02004
18.000    0.02136
19.000    0.02071
20.000    0.02116
21.000    0.02092
22.000    0.02089
23.000    0.02074
24.000    0.02218
25.000    0.0248
26.000    0.02241
27.000    0.02088
28.000    0.02389
29.000    0.02209
30.000    0.02305
31.000    0.02214
32.000    0.02267
33.000    0.02191
34.000    0.02168
35.000    0.02588
36.000    0.02047
37.000    0.02616
38.000    0.02483
39.000    0.02553
40.000    0.02473
41.000    0.02365
42.000    0.02456
43.000    0.02646
44.000    0.02302
45.000    0.02948
46.000    0.02296
47.000    0.02439
48.000    0.03067
49.000    0.02701


==> anc/space_dependence_data_Theta_z_vs_z_E_7.7_time_30.dat <==
#t=30fm, Theta_z vs z
#z[fm]    Theta_z
-3.000    0.03734
-2.000    0.04052
-1.000    0.04054
0.000    0.03827
1.000    0.03858
2.000    0.0394
3.000    0.03868
4.000    0.03783
5.000    0.03876
6.000    0.03908
7.000    0.03982
8.000    0.04067
9.000    0.04322
10.000    0.04047
11.000    0.04285
12.000    0.04405
13.000    0.04282
14.000    0.04646
15.000    0.04741
16.000    0.0487
17.000    0.05087
18.000    0.05422
19.000    0.05079
20.000    0.05591
21.000    0.06199
22.000    0.06888
23.000    0.0641
24.000    0.06574
25.000    0.06812
26.000    0.06256
27.000    0.08303


==> anc/space_dependence_data_Theta_z_vs_z_E_7.7_time_60.dat <==
#t=60fm, Theta_z vs z
#z[fm]    Theta_z
-3.000    0.01567
-2.000    0.0169
-1.000    0.01601
0.000    0.01682
1.000    0.02067
2.000    0.01624
3.000    0.01577
4.000    0.01971
5.000    0.01969
6.000    0.02025
7.000    0.0161
8.000    0.01653
9.000    0.02129
10.000    0.01599
11.000    0.01423
12.000    0.02128
13.000    0.0187
14.000    0.02002
15.000    0.02124
16.000    0.01695
17.000    0.01944
18.000    0.01829
19.000    0.01919
20.000    0.0187
21.000    0.01652
22.000    0.02182
23.000    0.0204
24.000    0.01745
25.000    0.01874
26.000    0.02134
27.000    0.02053
28.000    0.02039
29.000    0.0234
30.000    0.01914
31.000    0.02492
32.000    0.02213
33.000    0.02029
34.000    0.02726
35.000    0.01793
36.000    0.02869
37.000    0.02118
38.000    0.01963
39.000    0.02312
40.000    0.0277
41.000    0.02224
42.000    0.0291
43.000    0.02572
44.000    0.0299
45.000    0.02534
46.000    0.03203
47.000    0.02925
48.000    0.03271
49.000    0.03169


==> anc/time_dependence_Theta_r_at_center_cg_data_E_2.4.dat <==
#t[fm]    Theta_r
0.250    -9.59e-05
0.500    0.000315
0.750    0.0004793
1.000    0.0006212
1.250    0.001253
1.500    0.001858
1.750    0.002365
2.000    0.003134
2.250    0.004241
2.500    0.005317
2.750    0.006538
3.000    0.008067
3.250    0.009494
3.500    0.01102
3.750    0.01252
4.000    0.01386
4.250    0.01492
4.500    0.01594
4.750    0.0169
5.000    0.01749
5.250    0.01829
5.500    0.01915
5.750    0.01961
6.000    0.02001
6.250    0.02064
6.500    0.02093
6.750    0.02118
7.000    0.02143
7.250    0.02208
7.500    0.02231
7.750    0.02247
8.000    0.02279
8.250    0.02299
8.500    0.02318
8.750    0.02349
9.000    0.02383
9.250    0.02401
9.500    0.02451
9.750    0.02474
10.000    0.02496
10.250    0.02507
10.500    0.02521
10.750    0.02571
11.000    0.02596
11.250    0.02614
11.500    0.02637
11.750    0.02679
12.000    0.02718
12.250    0.0273
12.500    0.02719
12.750    0.02764
13.000    0.02784
13.250    0.02847
13.500     0.029
13.750    0.02936
14.000    0.02996
14.250    0.03082
14.500    0.03171
14.750    0.03261
15.000    0.03349
15.250    0.03491
15.500    0.03652
15.750    0.03812
16.000    0.0401
16.250    0.0425
16.500    0.04474
16.750    0.0473
17.000    0.04997
17.250    0.05289
17.500    0.05606
17.750    0.05922
18.000    0.06249
18.250    0.06597
18.500    0.06937
18.750    0.07266
19.000     0.076
19.250    0.07921
19.500    0.08244
19.750    0.08564
20.000    0.08876
20.250    0.09136
20.500    0.09411
20.750    0.09675
21.000    0.09924
21.250    0.1017
21.500     0.104
21.750    0.1061
22.000     0.108
22.250    0.1097
22.500     0.111
22.750    0.1121
23.000    0.1131
23.250    0.1143
23.500    0.1153
23.750    0.1158
24.000    0.1161
24.250    0.1166
24.500    0.1169
24.750    0.1169
25.000    0.1169
25.250     0.117
25.500    0.1173
25.750     0.117
26.000     0.117
26.250    0.1167
26.500     0.116
26.750    0.1153
27.000    0.1146
27.250    0.1141
27.500    0.1132
27.750    0.1122
28.000    0.1113
28.250    0.1106
28.500    0.1096
28.750    0.1089
29.000    0.1083
29.250    0.1072
29.500    0.1065
29.750    0.1056
30.000    0.1044
30.250    0.1034
30.500     0.102
30.750    0.1016
31.000    0.1008
31.250    0.09949
31.500    0.0989
31.750    0.09797
32.000    0.09721
32.250    0.09612
32.500    0.09495
32.750    0.09426
33.000    0.09356
33.250    0.09242
33.500    0.0916
33.750    0.09039
34.000    0.08952
34.250    0.08854
34.500    0.08762
34.750    0.08673
35.000    0.08603
35.250    0.08494
35.500    0.08393
35.750    0.08309
36.000    0.08209
36.250    0.08113
36.500    0.08075
36.750    0.07993
37.000    0.07932
37.250    0.07906
37.500    0.07811
37.750    0.07724
38.000    0.07667
38.250    0.07583
38.500    0.07513
38.750    0.07469
39.000    0.0742
39.250    0.07364
39.500    0.07306
39.750    0.07243
40.000    0.07147
40.250    0.07092
40.500    0.07021
40.750    0.0691
41.000    0.06856
41.250    0.06798
41.500    0.06764
41.750    0.06734
42.000    0.06677
42.250    0.06623
42.500    0.06523
42.750    0.06454
43.000    0.06427
43.250    0.06409
43.500    0.06381
43.750    0.06329
44.000    0.06295
44.250    0.0629
44.500    0.06211
44.750    0.06157
45.000    0.06114
45.250    0.06059
45.500    0.06047
45.750    0.06005
46.000    0.05925
46.250    0.0589
46.500    0.05814
46.750    0.05801
47.000    0.05699
47.250    0.05646
47.500    0.0562
47.750    0.05555
48.000    0.05542
48.250    0.05509
48.500    0.05455
48.750    0.05424
49.000    0.05429
49.250    0.05381
49.500    0.05328
49.750    0.05328
50.000    0.05287
50.250    0.05254
50.500    0.05222
50.750    0.05225
51.000    0.05151
51.250    0.05132
51.500    0.05069
51.750    0.05018
52.000    0.04963
52.250    0.04965
52.500    0.04914
52.750    0.04879
53.000    0.04834
53.250    0.04836
53.500    0.04815
53.750    0.04768
54.000    0.04726
54.250    0.04675
54.500    0.04665
54.750    0.04639
55.000    0.0461
55.250    0.04593
55.500    0.04582
55.750    0.04581
56.000    0.0457
56.250    0.04543
56.500    0.04508
56.750    0.04497
57.000    0.04523
57.250    0.04488
57.500    0.04469
57.750    0.0444
58.000    0.04433
58.250    0.04417
58.500    0.04391
58.750    0.04364
59.000    0.0434
59.250    0.04298
59.500    0.04273
59.750    0.04206
60.000    0.04157
60.250    0.04125
60.500    0.04079
60.750    0.04028
61.000    0.04018
61.250    0.03994
61.500    0.03988
61.750    0.03977
62.000    0.03989
62.250    0.03983
62.500    0.03959
62.750    0.0395
63.000    0.03954
63.250    0.03943
63.500    0.03948
63.750    0.03912
64.000    0.03915
64.250    0.03872
64.500    0.03871
64.750    0.03863
65.000    0.0383
65.250    0.03775
65.500    0.0378
65.750    0.03754
66.000    0.03739
66.250    0.03748
66.500    0.03731
66.750    0.03725
67.000    0.03744
67.250    0.03712
67.500    0.03682
67.750    0.03617
68.000    0.03645
68.250    0.03662
68.500    0.03657
68.750    0.03623
69.000    0.03607
69.250    0.03585
69.500    0.03548
69.750    0.03528
70.000    0.03519


==> anc/time_dependence_Theta_r_at_center_cg_data_E_4.0.dat <==
#t[fm]    Theta_r
0.250    1.553e-05
0.500    0.0002428
0.750    0.0005438
1.000    0.001142
1.250    0.00198
1.500    0.003013
1.750    0.004094
2.000    0.005194
2.250    0.006431
2.500    0.007288
2.750    0.008234
3.000    0.008877
3.250    0.009515
3.500    0.01007
3.750    0.01065
4.000    0.01131
4.250    0.01181
4.500    0.01224
4.750    0.01243
5.000    0.01327
5.250    0.01346
5.500    0.01401
5.750    0.01455
6.000    0.01474
6.250    0.01539
6.500    0.01597
6.750    0.0169
7.000    0.01856
7.250    0.02039
7.500    0.02315
7.750    0.02622
8.000    0.02919
8.250    0.03294
8.500    0.03684
8.750    0.04086
9.000    0.04536
9.250    0.04967
9.500    0.05429
9.750    0.05871
10.000    0.06355
10.250    0.06794
10.500    0.07302
10.750    0.07833
11.000    0.0834
11.250    0.08846
11.500    0.09324
11.750    0.09798
12.000    0.1025
12.250    0.1069
12.500    0.1116
12.750    0.1154
13.000    0.1194
13.250    0.1232
13.500    0.1271
13.750    0.1303
14.000     0.133
14.250    0.1367
14.500      0.14
14.750    0.1424
15.000    0.1443
15.250    0.1466
15.500    0.1481
15.750    0.1489
16.000    0.1508
16.250    0.1519
16.500    0.1524
16.750    0.1525
17.000    0.1531
17.250    0.1535
17.500     0.154
17.750    0.1536
18.000    0.1531
18.250    0.1529
18.500    0.1519
18.750    0.1517
19.000    0.1508
19.250    0.1501
19.500    0.1484
19.750     0.148
20.000     0.146
20.250    0.1455
20.500    0.1431
20.750    0.1415
21.000    0.1401
21.250     0.139
21.500    0.1377
21.750    0.1358
22.000     0.135
22.250    0.1336
22.500    0.1323
22.750    0.1306
23.000    0.1293
23.250    0.1285
23.500     0.127
23.750    0.1255
24.000     0.124
24.250    0.1232
24.500     0.121
24.750    0.1197
25.000    0.1178
25.250    0.1158
25.500    0.1141
25.750    0.1123
26.000    0.1123
26.250    0.1105
26.500    0.1082
26.750    0.1078
27.000    0.1073
27.250    0.1073
27.500    0.1068
27.750    0.1059
28.000     0.104
28.250    0.1016
28.500    0.09932
28.750    0.09941
29.000    0.09899
29.250    0.09824
29.500    0.09768
29.750    0.09549
30.000    0.09521
30.250    0.09437
30.500    0.09384
30.750    0.09293
31.000    0.09034
31.250    0.08935
31.500    0.08854
31.750    0.08838
32.000    0.08675
32.250    0.0856
32.500    0.08505
32.750    0.08564
33.000    0.08463
33.250    0.08364
33.500    0.08436
33.750    0.0832
34.000    0.08119
34.250    0.07937
34.500    0.07852
34.750    0.07714
35.000    0.0765
35.250    0.0767
35.500     0.074
35.750    0.07246
36.000    0.07252
36.250    0.07111
36.500    0.07055
36.750    0.07035
37.000    0.06976
37.250    0.06847
37.500    0.06724
37.750    0.06708
38.000    0.06589
38.250    0.06575
38.500    0.06456
38.750    0.06358
39.000    0.06307
39.250    0.06412
39.500    0.06449
39.750    0.06451
40.000    0.06398
40.250    0.06413
40.500    0.06319
40.750    0.06113
41.000    0.05985
41.250    0.05911
41.500    0.05895
41.750    0.0588
42.000    0.05761
42.250    0.05797
42.500    0.05749
42.750    0.05758
43.000    0.05745
43.250    0.05674
43.500    0.05581
43.750    0.0554
44.000    0.05622
44.250    0.05594
44.500    0.05472
44.750    0.05482
45.000    0.0538
45.250    0.05342
45.500    0.05393
45.750    0.05323
46.000    0.05325
46.250    0.05429
46.500    0.05322
46.750    0.05273
47.000    0.05349
47.250    0.05292
47.500    0.05167
47.750    0.05227
48.000    0.05186
48.250    0.05094
48.500    0.05087
48.750    0.0505
49.000    0.0502
49.250    0.05043
49.500    0.05015
49.750    0.0498
50.000    0.04943
50.250    0.04942
50.500    0.04877
50.750    0.04797
51.000    0.04752
51.250    0.04839
51.500    0.04837
51.750    0.04902
52.000    0.04848
52.250    0.04869
52.500    0.04774
52.750    0.0474
53.000    0.04652
53.250    0.04618
53.500    0.04563
53.750    0.04553
54.000    0.0457
54.250     0.045
54.500    0.04419
54.750    0.04383
55.000    0.04311
55.250    0.04327
55.500    0.04221
55.750    0.04279
56.000    0.04174
56.250    0.04093
56.500    0.04033
56.750    0.03951
57.000    0.03978
57.250    0.03931
57.500    0.03961
57.750    0.03955
58.000    0.03921
58.250    0.03935
58.500    0.04058
58.750    0.04026
59.000    0.03927
59.250    0.04059
59.500    0.04035
59.750    0.04095
60.000    0.04177
60.250    0.04259
60.500    0.0419
60.750    0.04147
61.000    0.04077
61.250    0.04117
61.500    0.04148
61.750    0.0416
62.000    0.04102
62.250    0.0412
62.500    0.04183
62.750    0.04093
63.000     0.041
63.250    0.04015
63.500    0.04026
63.750    0.03986
64.000    0.03864
64.250    0.03848
64.500    0.03706
64.750    0.03657
65.000    0.03578
65.250    0.0358
65.500    0.03657
65.750    0.03646
66.000    0.03613
66.250    0.03587
66.500    0.03626
66.750    0.03635
67.000    0.03539
67.250    0.03441
67.500    0.03411
67.750    0.03406
68.000    0.03452
68.250    0.03471
68.500    0.03439
68.750    0.0342
69.000    0.03428
69.250    0.03467
69.500    0.03556
69.750    0.03528
70.000    0.03488


==> anc/time_dependence_Theta_r_at_center_cg_data_E_7.7.dat <==
#t[fm]    Theta_r
0.250    0.0002045
0.500    0.0005522
0.750    0.001315
1.000    0.002327
1.250    0.003018
1.500    0.003097
1.750    0.003447
2.000    0.003841
2.250    0.004295
2.500    0.004347
2.750    0.004738
3.000    0.005489
3.250    0.007072
3.500    0.008946
3.750    0.01168
4.000    0.01514
4.250    0.01878
4.500    0.02272
4.750    0.02713
5.000    0.03071
5.250    0.0348
5.500    0.03848
5.750    0.04246
6.000    0.04671
6.250    0.05047
6.500    0.05506
6.750    0.05954
7.000    0.06392
7.250    0.06853
7.500    0.07317
7.750    0.07837
8.000    0.08225
8.250    0.08718
8.500    0.09189
8.750    0.09685
9.000     0.102
9.250    0.1065
9.500    0.1102
9.750    0.1142
10.000    0.1196
10.250    0.1231
10.500    0.1271
10.750    0.1297
11.000    0.1334
11.250    0.1371
11.500    0.1404
11.750    0.1425
12.000    0.1447
12.250    0.1465
12.500    0.1482
12.750    0.1497
13.000     0.151
13.250    0.1512
13.500    0.1526
13.750    0.1534
14.000    0.1542
14.250    0.1539
14.500     0.154
14.750    0.1546
15.000    0.1555
15.250    0.1541
15.500    0.1552
15.750    0.1543
16.000    0.1532
16.250    0.1528
16.500    0.1517
16.750    0.1495
17.000    0.1468
17.250    0.1455
17.500    0.1448
17.750    0.1448
18.000    0.1436
18.250    0.1416
18.500    0.1407
18.750      0.14
19.000    0.1379
19.250    0.1358
19.500    0.1355
19.750    0.1349
20.000    0.1338
20.250     0.132
20.500    0.1314
20.750    0.1292
21.000    0.1285
21.250    0.1265
21.500     0.126
21.750     0.125
22.000    0.1225
22.250    0.1221
22.500    0.1197
22.750    0.1175
23.000    0.1153
23.250    0.1158
23.500    0.1146
23.750    0.1124
24.000     0.111
24.250    0.1093
24.500     0.107
24.750    0.1077
25.000    0.1061
25.250     0.105
25.500     0.104
25.750    0.1032
26.000    0.1019
26.250    0.1001
26.500    0.09989
26.750    0.09969
27.000    0.0967
27.250    0.09585
27.500     0.095
27.750    0.09386
28.000    0.0927
28.250    0.09172
28.500    0.0916
28.750      0.09
29.000    0.09078
29.250    0.09052
29.500    0.08956
29.750    0.08811
30.000    0.08632
30.250    0.08778
30.500    0.08799
30.750    0.08721
31.000    0.08629
31.250    0.08526
31.500    0.08268
31.750    0.08163
32.000    0.07882
32.250    0.07871
32.500    0.07826
32.750    0.07779
33.000    0.07656
33.250    0.0756
33.500    0.07506
33.750    0.0742
34.000    0.07553
34.250    0.07636
34.500    0.07444
34.750    0.07347
35.000    0.07269
35.250    0.07201
35.500    0.07171
35.750    0.06891
36.000    0.06614
36.250    0.06382
36.500    0.06254
36.750    0.06023
37.000    0.06023
37.250    0.0592
37.500    0.05848
37.750    0.05776
38.000    0.05792
38.250    0.05985
38.500    0.0593
38.750    0.05876
39.000    0.05871
39.250    0.05848
39.500    0.05807
39.750    0.05951
40.000    0.0578
40.250    0.05744
40.500    0.05706
40.750    0.05713
41.000    0.05904
41.250    0.05674
41.500    0.05562
41.750    0.05389
42.000    0.05511
42.250    0.0538
42.500    0.05271
42.750    0.05212
43.000    0.04933
43.250    0.05053
43.500    0.04988
43.750    0.05007
44.000    0.04907
44.250    0.04871
44.500    0.04658
44.750    0.04684
45.000    0.04787
45.250    0.04704
45.500    0.04896
45.750    0.04912
46.000    0.04876
46.250    0.04928
46.500    0.0496
46.750    0.05149
47.000    0.05198
47.250    0.05139
47.500    0.05106
47.750    0.04936
48.000    0.04695
48.250    0.0465
48.500    0.04665
48.750    0.04558
49.000    0.04755
49.250    0.04656
49.500    0.04626
49.750    0.04502
50.000    0.04503
50.250    0.04607
50.500    0.04448
50.750    0.04564
51.000    0.04702
51.250    0.04533
51.500    0.04451
51.750    0.04386
52.000    0.04423
52.250    0.04217
52.500    0.04426
52.750    0.04622
53.000    0.04583
53.250    0.04803
53.500    0.04879
53.750    0.04973
54.000    0.05003
54.250    0.04793
54.500    0.04646
54.750    0.04663
55.000    0.04696
55.250    0.0467
55.500    0.04645
55.750    0.04549
56.000    0.04561
56.250    0.04574
56.500    0.04392
56.750    0.04303
57.000    0.04065
57.250    0.04045
57.500    0.0389
57.750    0.03901
58.000     0.039
58.250    0.03816
58.500    0.03877
58.750    0.04004
59.000    0.03978
59.250    0.03982
59.500    0.03987
59.750    0.04061
60.000    0.04177
60.250    0.04015
60.500    0.03972
60.750    0.04109
61.000    0.03902
61.250    0.03841
61.500    0.03939
61.750    0.03968
62.000    0.03965
62.250    0.03822
62.500    0.03699
62.750    0.03793
63.000    0.03781
63.250    0.03818
63.500    0.03779
63.750    0.03783
64.000    0.03508
64.250    0.03482
64.500    0.03284
64.750    0.03067
65.000    0.03299
65.250    0.03345
65.500    0.0331
65.750    0.03287
66.000    0.03286
66.250    0.03315
66.500    0.03372
66.750    0.03325
67.000    0.03496
67.250    0.03307
67.500    0.03285
67.750    0.03267
68.000    0.03151
68.250    0.03028
68.500    0.02917
68.750    0.02891
69.000    0.02791
69.250    0.02781
69.500    0.02766
69.750    0.02712
70.000    0.02673


==> anc/time_dependence_Theta_r_at_center_fit_E_2.4.dat <==
#t[fm]    Theta_r
0.250    -0.2907
0.500    -0.3336
0.750    -0.3913
1.000    -0.4732
1.250    -0.5985
1.500    -0.8139
1.750    -1.271
2.000    -2.904
2.250     10.22
2.500     1.852
2.750     1.018
3.000     0.702
3.250    0.5357
3.500    0.4331
3.750    0.3635
4.000    0.3132
4.250    0.2751
4.500    0.2452
4.750    0.2213
5.000    0.2015
5.250     0.185
5.500     0.171
5.750     0.159
6.000    0.1486
6.250    0.1394
6.500    0.1313
6.750    0.1241
7.000    0.1177
7.250    0.1118
7.500    0.1066
7.750    0.1018
8.000    0.09739
8.250    0.09337
8.500    0.08967
8.750    0.08625
9.000    0.08308
9.250    0.08013
9.500    0.07739
9.750    0.07483
10.000    0.07243
10.250    0.07019
10.500    0.06807
10.750    0.06608
11.000    0.06421
11.250    0.06244
11.500    0.06076
11.750    0.05917
12.000    0.05766
12.250    0.05623
12.500    0.05486
12.750    0.05356
13.000    0.05232
13.250    0.05114
13.500    0.05001
13.750    0.04893
14.000    0.04789
14.250    0.0469
14.500    0.04595
14.750    0.04503
15.000    0.04415
15.250    0.04331
15.500    0.04249
15.750    0.04171
16.000    0.04095
16.250    0.04022
16.500    0.03952
16.750    0.03884
17.000    0.03819
17.250    0.03755
17.500    0.03694
17.750    0.03635
18.000    0.03577
18.250    0.03521
18.500    0.03467
18.750    0.03415
19.000    0.03364
19.250    0.03315
19.500    0.03267
19.750    0.03221
20.000    0.03175
20.250    0.03131
20.500    0.03089
20.750    0.03047
21.000    0.03006
21.250    0.02967
21.500    0.02929
21.750    0.02891
22.000    0.02855
22.250    0.02819
22.500    0.02784
22.750    0.0275
23.000    0.02717
23.250    0.02685
23.500    0.02654
23.750    0.02623
24.000    0.02593
24.250    0.02563
24.500    0.02535
24.750    0.02507
25.000    0.02479
25.250    0.02452
25.500    0.02426
25.750     0.024
26.000    0.02375
26.250    0.0235
26.500    0.02326
26.750    0.02302
27.000    0.02279
27.250    0.02256
27.500    0.02234
27.750    0.02212
28.000    0.02191
28.250    0.0217
28.500    0.02149
28.750    0.02129
29.000    0.02109
29.250    0.0209
29.500    0.02071
29.750    0.02052
30.000    0.02033
30.250    0.02015
30.500    0.01997
30.750    0.0198
31.000    0.01963
31.250    0.01946
31.500    0.01929
31.750    0.01913
32.000    0.01897
32.250    0.01881
32.500    0.01866
32.750    0.0185
33.000    0.01835
33.250    0.01821
33.500    0.01806
33.750    0.01792
34.000    0.01778
34.250    0.01764
34.500    0.0175
34.750    0.01737
35.000    0.01723
35.250    0.0171
35.500    0.01698
35.750    0.01685
36.000    0.01672
36.250    0.0166
36.500    0.01648
36.750    0.01636
37.000    0.01624
37.250    0.01613
37.500    0.01601
37.750    0.0159
38.000    0.01579
38.250    0.01568
38.500    0.01557
38.750    0.01547
39.000    0.01536
39.250    0.01526
39.500    0.01516
39.750    0.01505
40.000    0.01495
40.250    0.01486
40.500    0.01476
40.750    0.01466
41.000    0.01457
41.250    0.01448
41.500    0.01438
41.750    0.01429
42.000    0.0142
42.250    0.01411
42.500    0.01403
42.750    0.01394
43.000    0.01386
43.250    0.01377
43.500    0.01369
43.750    0.01361
44.000    0.01352
44.250    0.01344
44.500    0.01336


==> anc/time_dependence_Theta_r_at_center_fit_E_4.0.dat <==
#t[fm]    Theta_r
0.250    -0.6275
0.500    -0.8538
0.750    -1.335
1.000    -3.064
1.250     10.41
1.500     1.929
1.750     1.063
2.000    0.7335
2.250      0.56
2.500    0.4528
2.750    0.3801
3.000    0.3275
3.250    0.2877
3.500    0.2565
3.750    0.2315
4.000    0.2108
4.250    0.1936
4.500     0.179
4.750    0.1664
5.000    0.1555
5.250    0.1459
5.500    0.1374
5.750    0.1299
6.000    0.1231
6.250     0.117
6.500    0.1115
6.750    0.1065
7.000    0.1019
7.250    0.09771
7.500    0.09383
7.750    0.09026
8.000    0.08694
8.250    0.08386
8.500    0.08099
8.750    0.07831
9.000    0.0758
9.250    0.07345
9.500    0.07124
9.750    0.06916
10.000    0.0672
10.250    0.06534
10.500    0.06359
10.750    0.06192
11.000    0.06035
11.250    0.05885
11.500    0.05742
11.750    0.05606
12.000    0.05476
12.250    0.05352
12.500    0.05234
12.750    0.05121
13.000    0.05012
13.250    0.04908
13.500    0.04809
13.750    0.04713
14.000    0.04621
14.250    0.04532
14.500    0.04447
14.750    0.04365
15.000    0.04286
15.250    0.0421
15.500    0.04136
15.750    0.04065
16.000    0.03997
16.250    0.0393
16.500    0.03866
16.750    0.03804
17.000    0.03744
17.250    0.03686
17.500    0.03629
17.750    0.03574
18.000    0.03521
18.250    0.0347
18.500    0.03419
18.750    0.03371
19.000    0.03323
19.250    0.03277
19.500    0.03233
19.750    0.03189
20.000    0.03147
20.250    0.03105
20.500    0.03065
20.750    0.03026
21.000    0.02988
21.250    0.02951
21.500    0.02914
21.750    0.02879
22.000    0.02844
22.250    0.0281
22.500    0.02777
22.750    0.02745
23.000    0.02714
23.250    0.02683
23.500    0.02653
23.750    0.02624
24.000    0.02595
24.250    0.02567
24.500    0.02539
24.750    0.02512
25.000    0.02486
25.250    0.0246
25.500    0.02435
25.750    0.0241
26.000    0.02386
26.250    0.02362
26.500    0.02338
26.750    0.02316
27.000    0.02293
27.250    0.02271
27.500    0.0225
27.750    0.02228
28.000    0.02208
28.250    0.02187
28.500    0.02167
28.750    0.02148
29.000    0.02128
29.250    0.02109
29.500    0.02091
29.750    0.02072
30.000    0.02054
30.250    0.02037
30.500    0.02019
30.750    0.02002
31.000    0.01985
31.250    0.01969
31.500    0.01953
31.750    0.01937
32.000    0.01921
32.250    0.01906
32.500    0.0189
32.750    0.01875
33.000    0.01861
33.250    0.01846
33.500    0.01832
33.750    0.01818
34.000    0.01804
34.250    0.0179
34.500    0.01777
34.750    0.01764
35.000    0.01751
35.250    0.01738
35.500    0.01725
35.750    0.01713
36.000     0.017
36.250    0.01688
36.500    0.01676
36.750    0.01664
37.000    0.01653
37.250    0.01641
37.500    0.0163
37.750    0.01619
38.000    0.01608
38.250    0.01597
38.500    0.01586
38.750    0.01576
39.000    0.01565
39.250    0.01555
39.500    0.01545
39.750    0.01535
40.000    0.01525
40.250    0.01515
40.500    0.01506
40.750    0.01496
41.000    0.01487
41.250    0.01477
41.500    0.01468
41.750    0.01459
42.000    0.0145
42.250    0.01441
42.500    0.01433
42.750    0.01424
43.000    0.01416
43.250    0.01407
43.500    0.01399
43.750    0.01391
44.000    0.01382
44.250    0.01374
44.500    0.01367
44.750    0.01359
45.000    0.01351
45.250    0.01343
45.500    0.01336
45.750    0.01328
46.000    0.01321
46.250    0.01313
46.500    0.01306
46.750    0.01299
47.000    0.01292
47.250    0.01285
47.500    0.01278
47.750    0.01271
48.000    0.01264
48.250    0.01258
48.500    0.01251
48.750    0.01244
49.000    0.01238
49.250    0.01231
49.500    0.01225
49.750    0.01219
50.000    0.01213
50.250    0.01206
50.500     0.012
50.750    0.01194
51.000    0.01188
51.250    0.01182
51.500    0.01176
51.750    0.01171
52.000    0.01165
52.250    0.01159
52.500    0.01153


==> anc/time_dependence_Theta_r_at_center_fit_E_7.7.dat <==
#t[fm]    Theta_r
0.250    -1.682
0.500    -5.823
0.750     3.984
1.000     1.484
1.250     0.912
1.500    0.6582
1.750    0.5149
2.000    0.4229
2.250    0.3587
2.500    0.3115
2.750    0.2753
3.000    0.2466
3.250    0.2233
3.500     0.204
3.750    0.1878
4.000     0.174
4.250    0.1621
4.500    0.1517
4.750    0.1426
5.000    0.1345
5.250    0.1272
5.500    0.1207
5.750    0.1149
6.000    0.1095
6.250    0.1047
6.500    0.1003
6.750    0.09618
7.000    0.09242
7.250    0.08895
7.500    0.08573
7.750    0.08273
8.000    0.07993
8.250    0.07732
8.500    0.07487
8.750    0.07257
9.000    0.07041
9.250    0.06838
9.500    0.06646
9.750    0.06464
10.000    0.06292
10.250    0.06129
10.500    0.05974
10.750    0.05827
11.000    0.05687
11.250    0.05554
11.500    0.05426
11.750    0.05305
12.000    0.05188
12.250    0.05077
12.500    0.0497
12.750    0.04868
13.000    0.0477
13.250    0.04675
13.500    0.04585
13.750    0.04498
14.000    0.04414
14.250    0.04333
14.500    0.04255
14.750    0.0418
15.000    0.04107
15.250    0.04037
15.500    0.03969
15.750    0.03904
16.000    0.0384
16.250    0.03779
16.500    0.0372
16.750    0.03662
17.000    0.03606
17.250    0.03552
17.500     0.035
17.750    0.03449
18.000    0.03399
18.250    0.03351
18.500    0.03304
18.750    0.03259
19.000    0.03214
19.250    0.03171
19.500    0.03129
19.750    0.03088
20.000    0.03049
20.250    0.0301
20.500    0.02972
20.750    0.02935
21.000    0.02899
21.250    0.02864
21.500    0.0283
21.750    0.02796
22.000    0.02764
22.250    0.02732
22.500    0.02701
22.750    0.0267
23.000    0.0264
23.250    0.02611
23.500    0.02583
23.750    0.02555
24.000    0.02527
24.250    0.02501
24.500    0.02475
24.750    0.02449
25.000    0.02424
25.250    0.02399
25.500    0.02375
25.750    0.02352
26.000    0.02328
26.250    0.02306
26.500    0.02283
26.750    0.02262
27.000    0.0224
27.250    0.02219
27.500    0.02199
27.750    0.02178
28.000    0.02158
28.250    0.02139
28.500    0.0212
28.750    0.02101
29.000    0.02082
29.250    0.02064
29.500    0.02046
29.750    0.02029
30.000    0.02012
30.250    0.01995
30.500    0.01978
30.750    0.01962
31.000    0.01945
31.250    0.0193
31.500    0.01914
31.750    0.01899
32.000    0.01883
32.250    0.01869
32.500    0.01854
32.750    0.0184
33.000    0.01825
33.250    0.01811
33.500    0.01798
33.750    0.01784
34.000    0.01771
34.250    0.01758
34.500    0.01745
34.750    0.01732
35.000    0.01719
35.250    0.01707
35.500    0.01695
35.750    0.01682
36.000    0.01671
36.250    0.01659
36.500    0.01647
36.750    0.01636
37.000    0.01625
37.250    0.01614
37.500    0.01603
37.750    0.01592
38.000    0.01581
38.250    0.01571
38.500    0.0156
38.750    0.0155
39.000    0.0154
39.250    0.0153
39.500    0.0152
39.750    0.01511
40.000    0.01501
40.250    0.01492
40.500    0.01482
40.750    0.01473
41.000    0.01464
41.250    0.01455
41.500    0.01446
41.750    0.01437
42.000    0.01428
42.250    0.0142
42.500    0.01411
42.750    0.01403
43.000    0.01395
43.250    0.01387
43.500    0.01379
43.750    0.01371
44.000    0.01363
44.250    0.01355
44.500    0.01347
44.750    0.0134
45.000    0.01332
45.250    0.01325
45.500    0.01317
45.750    0.0131
46.000    0.01303
46.250    0.01295
46.500    0.01288
46.750    0.01281
47.000    0.01275
47.250    0.01268
47.500    0.01261
47.750    0.01254
48.000    0.01248
48.250    0.01241
48.500    0.01235
48.750    0.01228
49.000    0.01222
49.250    0.01216
49.500    0.01209
49.750    0.01203
50.000    0.01197
50.250    0.01191
50.500    0.01185
50.750    0.01179
51.000    0.01173
51.250    0.01168
51.500    0.01162
51.750    0.01156
52.000    0.01151
52.250    0.01145
52.500    0.01139
52.750    0.01134
53.000    0.01129
53.250    0.01123
53.500    0.01118
53.750    0.01113
54.000    0.01107
54.250    0.01102
54.500    0.01097
54.750    0.01092
55.000    0.01087


==> anc/time_dependence_Theta_z_at_center_cg_data_E_2.4.dat <==
#t[fm]    Theta_z
0.250    -0.7659
0.500    -0.7547
0.750    -0.7402
1.000    -0.7205
1.250    -0.6956
1.500    -0.6647
1.750    -0.6275
2.000    -0.5849
2.250    -0.5374
2.500    -0.4876
2.750    -0.4375
3.000    -0.3901
3.250    -0.3465
3.500    -0.3075
3.750    -0.2737
4.000    -0.245
4.250    -0.2212
4.500    -0.2012
4.750    -0.1843
5.000    -0.1702
5.250    -0.1585
5.500    -0.1488
5.750    -0.1403
6.000    -0.1331
6.250    -0.1267
6.500    -0.1212
6.750    -0.116
7.000    -0.1113
7.250    -0.107
7.500    -0.1031
7.750    -0.09941
8.000    -0.09601
8.250    -0.09279
8.500    -0.08963
8.750    -0.08669
9.000    -0.08394
9.250    -0.08124
9.500    -0.0789
9.750    -0.07643
10.000    -0.07406
10.250    -0.07179
10.500    -0.06947
10.750    -0.06732
11.000    -0.06512
11.250    -0.06302
11.500    -0.06086
11.750    -0.05869
12.000    -0.05646
12.250    -0.05402
12.500    -0.05166
12.750    -0.04886
13.000    -0.04573
13.250    -0.04233
13.500    -0.03849
13.750    -0.03407
14.000    -0.02909
14.250    -0.02349
14.500    -0.01716
14.750    -0.009862
15.000    -0.001902
15.250    0.006733
15.500    0.01592
15.750    0.02546
16.000    0.03523
16.250    0.04502
16.500    0.05474
16.750    0.06403
17.000    0.07285
17.250    0.08106
17.500    0.08882
17.750    0.09565
18.000    0.1018
18.250    0.1074
18.500    0.1121
18.750    0.1162
19.000    0.1196
19.250    0.1224
19.500    0.1246
19.750    0.1262
20.000    0.1273
20.250     0.128
20.500    0.1282
20.750     0.128
21.000    0.1275
21.250    0.1268
21.500    0.1259
21.750    0.1248
22.000    0.1234
22.250    0.1219
22.500    0.1203
22.750    0.1187
23.000    0.1169
23.250    0.1151
23.500    0.1134
23.750    0.1115
24.000    0.1098
24.250    0.1078
24.500    0.1059
24.750    0.1043
25.000    0.1023
25.250    0.1005
25.500    0.09861
25.750    0.09673
26.000    0.09497
26.250    0.09318
26.500    0.09141
26.750    0.08977
27.000    0.08807
27.250    0.08635
27.500    0.08478
27.750    0.08344
28.000    0.08174
28.250    0.08042
28.500    0.07922
28.750    0.07768
29.000    0.07636
29.250    0.07493
29.500    0.07376
29.750    0.07259
30.000    0.07136
30.250    0.07015
30.500    0.06898
30.750    0.06773
31.000    0.06672
31.250    0.06554
31.500    0.06443
31.750    0.06351
32.000    0.06252
32.250    0.06169
32.500    0.06071
32.750    0.05979
33.000    0.05879
33.250    0.05812
33.500    0.05738
33.750    0.05664
34.000    0.0558
34.250    0.05497
34.500    0.05423
34.750    0.05367
35.000    0.0529
35.250    0.05226
35.500    0.05157
35.750    0.05098
36.000    0.05036
36.250    0.04976
36.500    0.04906
36.750    0.04868
37.000    0.04797
37.250    0.04739
37.500    0.04687
37.750    0.04628
38.000    0.04577
38.250    0.0452
38.500    0.0447
38.750    0.04412
39.000    0.04376
39.250    0.04325
39.500    0.04289
39.750    0.04241
40.000    0.04205
40.250    0.0417
40.500    0.0413
40.750    0.04087
41.000    0.04036
41.250    0.03988
41.500    0.03945
41.750    0.03893
42.000    0.03855
42.250    0.03824
42.500    0.03776
42.750    0.03749
43.000    0.03708
43.250    0.03685
43.500    0.03664
43.750    0.03619
44.000    0.03589
44.250    0.03567
44.500    0.03538
44.750    0.03524
45.000    0.03498
45.250    0.03475
45.500    0.03444
45.750    0.03428
46.000    0.03404
46.250    0.03368
46.500    0.03336
46.750    0.03312
47.000    0.03272
47.250    0.03231
47.500    0.03201
47.750    0.03183
48.000    0.03149
48.250    0.03135
48.500    0.03097
48.750    0.03079
49.000    0.03058
49.250    0.03024
49.500    0.03003
49.750    0.02955
50.000    0.02939
50.250    0.02919
50.500    0.02888
50.750    0.02886
51.000    0.0287
51.250    0.02842
51.500    0.02823
51.750    0.02804
52.000    0.02777
52.250    0.02756
52.500    0.02751
52.750    0.02739
53.000    0.0272
53.250    0.02693
53.500    0.02672
53.750    0.02651
54.000    0.02641
54.250    0.02628
54.500    0.02608
54.750    0.02595
55.000    0.02577
55.250    0.02564
55.500    0.02554
55.750    0.02543
56.000    0.02522
56.250    0.02531
56.500    0.02507
56.750    0.0249
57.000    0.02462
57.250    0.02441
57.500    0.02432
57.750    0.02424
58.000    0.02415
58.250    0.02399
58.500    0.02382
58.750    0.02372
59.000    0.02358
59.250    0.02354
59.500    0.02334
59.750    0.02312
60.000    0.0231
60.250    0.02295
60.500    0.02271
60.750    0.02264
61.000    0.02254
61.250    0.02246
61.500    0.02236
61.750    0.02226
62.000    0.02205
62.250    0.02184
62.500    0.02155
62.750    0.0214
63.000    0.02127
63.250    0.0213
63.500    0.0211
63.750    0.0209
64.000    0.02068
64.250    0.02056
64.500    0.02048
64.750    0.02049
65.000    0.02029
65.250    0.02011
65.500    0.02004
65.750    0.01986
66.000    0.01972
66.250    0.01965
66.500    0.01959
66.750    0.01938
67.000    0.01932
67.250    0.01926
67.500    0.01904
67.750    0.0191
68.000    0.01902
68.250    0.01891
68.500    0.01886
68.750    0.01878
69.000    0.01886
69.250    0.0186
69.500    0.01862
69.750    0.01844
70.000    0.0184


==> anc/time_dependence_Theta_z_at_center_cg_data_E_4.0.dat <==
#t[fm]    Theta_z
0.250     -1.82
0.500    -1.731
0.750    -1.574
1.000    -1.346
1.250     -1.08
1.500    -0.8366
1.750    -0.6466
2.000    -0.5082
2.250    -0.4112
2.500    -0.343
2.750    -0.2964
3.000    -0.2629
3.250    -0.2391
3.500    -0.2205
3.750    -0.2058
4.000    -0.1929
4.250    -0.1823
4.500    -0.1722
4.750    -0.1616
5.000    -0.1491
5.250    -0.1332
5.500    -0.1125
5.750    -0.08551
6.000    -0.05153
6.250    -0.01286
6.500    0.02769
6.750    0.06719
7.000    0.1031
7.250    0.1341
7.500    0.1595
7.750    0.1794
8.000    0.1948
8.250     0.206
8.500    0.2137
8.750    0.2185
9.000    0.2207
9.250    0.2211
9.500    0.2205
9.750    0.2186
10.000     0.216
10.250    0.2126
10.500    0.2088
10.750    0.2048
11.000    0.2006
11.250    0.1961
11.500    0.1916
11.750    0.1875
12.000    0.1829
12.250    0.1784
12.500    0.1738
12.750    0.1695
13.000    0.1653
13.250    0.1611
13.500     0.157
13.750     0.153
14.000    0.1493
14.250    0.1457
14.500    0.1417
14.750    0.1386
15.000    0.1351
15.250     0.132
15.500    0.1286
15.750    0.1257
16.000     0.123
16.250      0.12
16.500    0.1171
16.750    0.1147
17.000    0.1121
17.250    0.1094
17.500     0.107
17.750    0.1049
18.000    0.1027
18.250    0.1007
18.500    0.0986
18.750    0.09698
19.000    0.09493
19.250    0.09266
19.500    0.09083
19.750    0.08922
20.000    0.08741
20.250    0.08573
20.500    0.08403
20.750    0.08241
21.000    0.08102
21.250    0.0794
21.500    0.07802
21.750    0.07697
22.000    0.07551
22.250    0.07431
22.500    0.0728
22.750    0.07164
23.000    0.07041
23.250    0.06924
23.500    0.06804
23.750    0.06722
24.000    0.06633
24.250    0.0651
24.500    0.06387
24.750    0.06291
25.000    0.06148
25.250    0.06038
25.500    0.05939
25.750    0.05898
26.000    0.05835
26.250    0.05719
26.500    0.0563
26.750    0.05552
27.000    0.05495
27.250    0.0546
27.500    0.05389
27.750    0.05286
28.000    0.05236
28.250    0.05151
28.500    0.05081
28.750    0.05006
29.000    0.04987
29.250    0.04957
29.500    0.0494
29.750    0.04855
30.000    0.04793
30.250    0.04774
30.500    0.04689
30.750    0.04627
31.000    0.04544
31.250    0.04496
31.500    0.04414
31.750    0.04374
32.000    0.04335
32.250    0.04298
32.500    0.0427
32.750    0.04234
33.000    0.0421
33.250    0.04156
33.500    0.04139
33.750    0.04096
34.000    0.0405
34.250    0.04025
34.500    0.03973
34.750    0.03906
35.000    0.0388
35.250    0.03818
35.500    0.03756
35.750    0.03735
36.000    0.03692
36.250    0.03705
36.500    0.03667
36.750    0.03641
37.000    0.03634
37.250    0.03609
37.500    0.03573
37.750    0.03567
38.000    0.03557
38.250    0.03552
38.500    0.03507
38.750    0.03471
39.000    0.03518
39.250    0.03472
39.500    0.03482
39.750    0.03439
40.000    0.03413
40.250    0.03396
40.500    0.03367
40.750    0.0334
41.000    0.0333
41.250    0.03303
41.500    0.03264
41.750    0.03213
42.000    0.03188
42.250    0.03138
42.500    0.03103
42.750    0.03102
43.000    0.03098
43.250    0.03071
43.500    0.03036
43.750    0.03031
44.000    0.02992
44.250    0.02956
44.500    0.02935
44.750    0.02918
45.000    0.02854
45.250    0.02859
45.500    0.02873
45.750    0.02901
46.000    0.02852
46.250    0.02825
46.500    0.02798
46.750    0.02784
47.000    0.02707
47.250    0.02769
47.500    0.02772
47.750    0.0276
48.000    0.02705
48.250    0.02682
48.500    0.02655
48.750    0.02685
49.000    0.02671
49.250    0.02696
49.500    0.02705
49.750    0.02684
50.000    0.02667
50.250    0.02683
50.500    0.02688
50.750    0.02653
51.000    0.0264
51.250    0.02611
51.500    0.02556
51.750    0.0252
52.000    0.02487
52.250    0.02417
52.500    0.02405
52.750     0.024
53.000    0.02385
53.250    0.02398
53.500    0.02349
53.750    0.02315
54.000    0.02295
54.250    0.02338
54.500    0.02349
54.750    0.0233
55.000    0.02321
55.250    0.02292
55.500    0.02259
55.750    0.02238
56.000    0.02242
56.250    0.02208
56.500    0.02195
56.750    0.02141
57.000    0.02121
57.250    0.02113
57.500    0.02134
57.750    0.02163
58.000    0.0213
58.250    0.0207
58.500    0.02014
58.750    0.01988
59.000    0.01999
59.250    0.02022
59.500    0.01974
59.750    0.0197
60.000    0.01923
60.250    0.01888
60.500    0.01859
60.750    0.01905
61.000    0.01884
61.250    0.01872
61.500    0.01873
61.750    0.01895
62.000    0.01833
62.250    0.0186
62.500    0.01864
62.750    0.01849
63.000    0.01824
63.250    0.01784
63.500    0.01764
63.750    0.01814
64.000    0.0183
64.250    0.01807
64.500    0.01803
64.750    0.01835
65.000    0.01816
65.250    0.01848
65.500    0.01819
65.750    0.01806
66.000    0.01758
66.250    0.01662
66.500    0.0166
66.750    0.01616
67.000    0.01622
67.250    0.01586
67.500    0.01634
67.750    0.0163
68.000    0.01608
68.250    0.01601
68.500    0.01532
68.750    0.01481
69.000    0.01515
69.250    0.01564
69.500    0.01582
69.750    0.01597
70.000     0.016


==> anc/time_dependence_Theta_z_at_center_cg_data_E_7.7.dat <==
#t[fm]    Theta_z
0.250    -3.926
0.500    -3.505
0.750    -2.497
1.000    -1.508
1.250    -0.9609
1.500    -0.6772
1.750    -0.4994
2.000    -0.3496
2.250    -0.1934
2.500    -0.02788
2.750    0.1415
3.000     0.297
3.250    0.4047
3.500    0.4623
3.750    0.4881
4.000    0.4948
4.250    0.4869
4.500    0.4682
4.750    0.4424
5.000    0.4124
5.250     0.382
5.500    0.3529
5.750    0.3268
6.000    0.3036
6.250    0.2834
6.500    0.2656
6.750    0.2503
7.000    0.2366
7.250    0.2241
7.500    0.2129
7.750    0.2029
8.000    0.1938
8.250    0.1856
8.500    0.1779
8.750    0.1708
9.000    0.1645
9.250    0.1587
9.500     0.153
9.750    0.1477
10.000    0.1428
10.250    0.1384
10.500     0.134
10.750      0.13
11.000    0.1262
11.250    0.1229
11.500    0.1195
11.750    0.1167
12.000    0.1134
12.250    0.1103
12.500    0.1077
12.750     0.105
13.000    0.1022
13.250    0.09984
13.500    0.09727
13.750    0.09472
14.000    0.09301
14.250    0.09086
14.500    0.08922
14.750    0.0874
15.000    0.0853
15.250    0.08405
15.500    0.08231
15.750    0.08084
16.000    0.07952
16.250    0.07766
16.500    0.0768
16.750    0.07559
17.000    0.07366
17.250    0.07294
17.500    0.07169
17.750    0.06998
18.000    0.06902
18.250    0.06865
18.500    0.06737
18.750    0.06694
19.000    0.06562
19.250    0.06427
19.500    0.06295
19.750    0.06172
20.000    0.06085
20.250    0.05959
20.500    0.05886
20.750    0.0594
21.000    0.05741
21.250    0.05691
21.500    0.05655
21.750    0.05529
22.000    0.05508
22.250    0.05438
22.500    0.05348
22.750    0.05219
23.000    0.05059
23.250    0.05044
23.500    0.0496
23.750    0.04929
24.000    0.04959
24.250    0.04898
24.500    0.04836
24.750    0.04834
25.000    0.0479
25.250    0.04722
25.500    0.0455
25.750    0.04518
26.000    0.04526
26.250    0.04453
26.500    0.04424
26.750    0.04412
27.000    0.04281
27.250    0.04258
27.500    0.04147
27.750    0.04119
28.000    0.04078
28.250    0.03959
28.500    0.03905
28.750    0.03843
29.000    0.03823
29.250    0.03885
29.500    0.03887
29.750    0.03828
30.000    0.03827
30.250    0.03811
30.500    0.03728
30.750    0.03723
31.000    0.03625
31.250    0.03657
31.500    0.03667
31.750    0.03601
32.000    0.03484
32.250    0.03497
32.500    0.03448
32.750    0.03342
33.000    0.03364
33.250    0.03322
33.500    0.03262
33.750    0.03227
34.000    0.03211
34.250    0.03253
34.500    0.03234
34.750    0.0324
35.000    0.03216
35.250    0.03154
35.500    0.03066
35.750    0.03025
36.000    0.03085
36.250    0.0307
36.500    0.0304
36.750    0.03044
37.000    0.0305
37.250    0.03054
37.500    0.03116
37.750    0.03003
38.000    0.02983
38.250    0.02975
38.500    0.02966
38.750    0.02863
39.000    0.02815
39.250    0.02785
39.500    0.02733
39.750    0.02649
40.000    0.02671
40.250    0.02746
40.500    0.02637
40.750    0.02574
41.000    0.02476
41.250    0.02398
41.500    0.02414
41.750    0.02438
42.000    0.0231
42.250    0.02375
42.500    0.02401
42.750    0.02371
43.000    0.0244
43.250    0.02508
43.500    0.0243
43.750    0.02403
44.000    0.0229
44.250    0.02426
44.500    0.02471
44.750    0.02533
45.000    0.02498
45.250    0.02476
45.500    0.02465
45.750    0.02526
46.000    0.02521
46.250    0.02564
46.500    0.02507
46.750    0.02497
47.000    0.02521
47.250    0.02456
47.500    0.02411
47.750    0.02511
48.000    0.0242
48.250    0.02264
48.500    0.02315
48.750    0.02407
49.000    0.02312
49.250    0.02385
49.500    0.02272
49.750    0.02307
50.000    0.02221
50.250    0.02316
50.500    0.02305
50.750    0.02268
51.000    0.02386
51.250    0.02303
51.500    0.02286
51.750    0.02333
52.000    0.02208
52.250    0.02336
52.500     0.022
52.750    0.02208
53.000    0.02147
53.250    0.02072
53.500    0.02041
53.750    0.02059
54.000    0.01978
54.250    0.0189
54.500    0.01856
54.750    0.01883
55.000    0.01999
55.250    0.02089
55.500    0.02045
55.750    0.02112
56.000    0.02069
56.250    0.01972
56.500    0.01985
56.750    0.01975
57.000    0.01894
57.250    0.01952
57.500    0.01877
57.750    0.01859
58.000    0.01775
58.250    0.01748
58.500    0.01696
58.750    0.01777
59.000    0.01734
59.250    0.01684
59.500    0.01616
59.750    0.01711
60.000    0.01682
60.250    0.0165
60.500    0.01693
60.750    0.01816
61.000    0.01831
61.250    0.01921
61.500    0.01849
61.750    0.01724
62.000    0.01698
62.250    0.01598
62.500    0.01531
62.750    0.01481
63.000    0.01443
63.250    0.01484
63.500    0.01293
63.750    0.01214
64.000    0.01312
64.250    0.01411
64.500    0.01396
64.750    0.01428
65.000    0.01489
65.250    0.01397
65.500    0.01385
65.750    0.01442
66.000    0.01436
66.250    0.01339
66.500    0.0127
66.750    0.01352
67.000    0.01291
67.250    0.0128
67.500    0.01256
67.750    0.01216
68.000    0.01397
68.250    0.01446
68.500    0.01455
68.750    0.01382
69.000    0.01277
69.250    0.01332
69.500    0.01439
69.750    0.01526
70.000    0.0153


==> anc/time_dependence_Theta_z_at_center_fit_E_2.4.dat <==
#t[fm]    Theta_z
0.250    -0.09668
0.500    -0.1052
0.750    -0.1153
1.000    -0.1276
1.250    -0.1428
1.500    -0.1622
1.750    -0.1876
2.000    -0.2224
2.250    -0.2732
2.500    -0.354
2.750    -0.5026
3.000    -0.8663
3.250    -3.135
3.500     1.936
3.750    0.7398
4.000    0.4572
4.250    0.3308
4.500    0.2592
4.750    0.2131
5.000    0.1809
5.250    0.1571
5.500    0.1389
5.750    0.1245
6.000    0.1127
6.250     0.103
6.500    0.09487
6.750    0.0879
7.000    0.08189
7.250    0.07665
7.500    0.07203
7.750    0.06794
8.000    0.0643
8.250    0.06102
8.500    0.05806
8.750    0.05537
9.000    0.05292
9.250    0.05068
9.500    0.04863
9.750    0.04673
10.000    0.04497
10.250    0.04334
10.500    0.04183
10.750    0.04042
11.000    0.0391
11.250    0.03786
11.500    0.0367
11.750    0.03561
12.000    0.03458
12.250    0.03361
12.500    0.03269
12.750    0.03182
13.000     0.031
13.250    0.03022
13.500    0.02947
13.750    0.02876
14.000    0.02809
14.250    0.02744
14.500    0.02683
14.750    0.02624
15.000    0.02568
15.250    0.02514
15.500    0.02462
15.750    0.02413
16.000    0.02365
16.250    0.02319
16.500    0.02275
16.750    0.02233
17.000    0.02192
17.250    0.02152
17.500    0.02114
17.750    0.02078
18.000    0.02042
18.250    0.02008
18.500    0.01975
18.750    0.01943
19.000    0.01912
19.250    0.01882
19.500    0.01853
19.750    0.01824
20.000    0.01797
20.250    0.0177
20.500    0.01745
20.750    0.01719
21.000    0.01695
21.250    0.01671
21.500    0.01648
21.750    0.01626
22.000    0.01604
22.250    0.01583
22.500    0.01562
22.750    0.01542
23.000    0.01523
23.250    0.01504
23.500    0.01485
23.750    0.01467
24.000    0.01449
24.250    0.01432
24.500    0.01415
24.750    0.01398
25.000    0.01382
25.250    0.01366
25.500    0.01351
25.750    0.01336
26.000    0.01321
26.250    0.01307
26.500    0.01292
26.750    0.01279
27.000    0.01265
27.250    0.01252
27.500    0.01239
27.750    0.01226
28.000    0.01214
28.250    0.01202
28.500    0.0119
28.750    0.01178
29.000    0.01167
29.250    0.01155
29.500    0.01144
29.750    0.01133
30.000    0.01123
30.250    0.01112
30.500    0.01102
30.750    0.01092
31.000    0.01082
31.250    0.01072
31.500    0.01063
31.750    0.01054
32.000    0.01044
32.250    0.01035
32.500    0.01026
32.750    0.01018
33.000    0.01009
33.250    0.01001
33.500    0.009924
33.750    0.009843
34.000    0.009763
34.250    0.009684
34.500    0.009606
34.750    0.009529
35.000    0.009454
35.250    0.00938
35.500    0.009307
35.750    0.009235
36.000    0.009165
36.250    0.009095
36.500    0.009026
36.750    0.008959
37.000    0.008892
37.250    0.008827
37.500    0.008762
37.750    0.008698
38.000    0.008636
38.250    0.008574
38.500    0.008513
38.750    0.008453
39.000    0.008393
39.250    0.008335
39.500    0.008277
39.750    0.008221
40.000    0.008165
40.250    0.008109
40.500    0.008055
40.750    0.008001
41.000    0.007948
41.250    0.007895
41.500    0.007844
41.750    0.007792
42.000    0.007742
42.250    0.007692
42.500    0.007643
42.750    0.007595
43.000    0.007547
43.250    0.0075
43.500    0.007453
43.750    0.007407
44.000    0.007361
44.250    0.007316
44.500    0.007272
44.750    0.007228
45.000    0.007184
45.250    0.007142
45.500    0.007099
45.750    0.007057
46.000    0.007016
46.250    0.006975
46.500    0.006935
46.750    0.006895
47.000    0.006855
47.250    0.006816
47.500    0.006778
47.750    0.00674
48.000    0.006702
48.250    0.006664
48.500    0.006628
48.750    0.006591
49.000    0.006555
49.250    0.006519
49.500    0.006484


==> anc/time_dependence_Theta_z_at_center_fit_E_4.0.dat <==
#t[fm]    Theta_z
0.250    -0.3334
0.500    -0.443
0.750    -0.6598
1.000    -1.292
1.250    -31.25
1.500     1.409
1.750    0.6888
2.000    0.4559
2.250    0.3407
2.500    0.2719
2.750    0.2263
3.000    0.1938
3.250    0.1694
3.500    0.1505
3.750    0.1354
4.000     0.123
4.250    0.1127
4.500     0.104
4.750    0.09658
5.000    0.09012
5.250    0.08448
5.500    0.07949
5.750    0.07507
6.000    0.07111
6.250    0.06754
6.500    0.06432
6.750    0.06139
7.000    0.05872
7.250    0.05627
7.500    0.05401
7.750    0.05193
8.000      0.05
8.250    0.04822
8.500    0.04655
8.750     0.045
9.000    0.04354
9.250    0.04218
9.500    0.0409
9.750    0.0397
10.000    0.03856
10.250    0.03749
10.500    0.03647
10.750    0.03551
11.000    0.0346
11.250    0.03374
11.500    0.03291
11.750    0.03213
12.000    0.03138
12.250    0.03067
12.500    0.02998
12.750    0.02933
13.000    0.02871
13.250    0.02811
13.500    0.02753
13.750    0.02698
14.000    0.02645
14.250    0.02594
14.500    0.02545
14.750    0.02498
15.000    0.02453
15.250    0.02409
15.500    0.02367
15.750    0.02326
16.000    0.02286
16.250    0.02248
16.500    0.02211
16.750    0.02176
17.000    0.02141
17.250    0.02108
17.500    0.02075
17.750    0.02044
18.000    0.02013
18.250    0.01984
18.500    0.01955
18.750    0.01927
19.000     0.019
19.250    0.01873
19.500    0.01848
19.750    0.01823
20.000    0.01798
20.250    0.01775
20.500    0.01752
20.750    0.01729
21.000    0.01707
21.250    0.01686
21.500    0.01665
21.750    0.01645
22.000    0.01625
22.250    0.01606
22.500    0.01587
22.750    0.01568
23.000    0.0155
23.250    0.01533
23.500    0.01515
23.750    0.01498
24.000    0.01482
24.250    0.01466
24.500    0.0145
24.750    0.01435
25.000    0.0142
25.250    0.01405
25.500    0.0139
25.750    0.01376
26.000    0.01362
26.250    0.01349
26.500    0.01335
26.750    0.01322
27.000    0.01309
27.250    0.01297
27.500    0.01284
27.750    0.01272
28.000    0.0126
28.250    0.01249
28.500    0.01237
28.750    0.01226
29.000    0.01215
29.250    0.01204
29.500    0.01193
29.750    0.01183
30.000    0.01173
30.250    0.01162
30.500    0.01153
30.750    0.01143
31.000    0.01133
31.250    0.01124
31.500    0.01114
31.750    0.01105
32.000    0.01096
32.250    0.01087
32.500    0.01079
32.750    0.0107
33.000    0.01062
33.250    0.01053
33.500    0.01045
33.750    0.01037
34.000    0.01029
34.250    0.01022
34.500    0.01014
34.750    0.01006
35.000    0.009988
35.250    0.009915
35.500    0.009842
35.750    0.009771
36.000    0.009701
36.250    0.009631
36.500    0.009563
36.750    0.009496
37.000    0.009429
37.250    0.009364
37.500    0.009299
37.750    0.009235
38.000    0.009173
38.250    0.009111
38.500    0.009049
38.750    0.008989
39.000    0.00893
39.250    0.008871
39.500    0.008813
39.750    0.008756
40.000    0.008699
40.250    0.008643
40.500    0.008588
40.750    0.008534
41.000    0.00848
41.250    0.008427
41.500    0.008375
41.750    0.008323
42.000    0.008272
42.250    0.008222
42.500    0.008172
42.750    0.008122
43.000    0.008074
43.250    0.008026
43.500    0.007978
43.750    0.007931
44.000    0.007885
44.250    0.007839
44.500    0.007794
44.750    0.007749
45.000    0.007705
45.250    0.007661
45.500    0.007618
45.750    0.007575
46.000    0.007532
46.250    0.007491
46.500    0.007449
46.750    0.007408
47.000    0.007368
47.250    0.007328
47.500    0.007288
47.750    0.007249
48.000    0.00721
48.250    0.007172
48.500    0.007134
48.750    0.007096
49.000    0.007059
49.250    0.007022
49.500    0.006986
49.750    0.00695
50.000    0.006914
50.250    0.006879
50.500    0.006844
50.750    0.006809
51.000    0.006775
51.250    0.006741
51.500    0.006708
51.750    0.006675
52.000    0.006642
52.250    0.006609
52.500    0.006577
52.750    0.006545
53.000    0.006513
53.250    0.006482
53.500    0.006451
53.750    0.00642
54.000    0.00639
54.250    0.00636
54.500    0.00633
54.750    0.0063
55.000    0.006271
55.250    0.006242
55.500    0.006213
55.750    0.006185
56.000    0.006156
56.250    0.006128
56.500    0.006101
56.750    0.006073
57.000    0.006046
57.250    0.006019
57.500    0.005992
57.750    0.005966
58.000    0.005939
58.250    0.005913
58.500    0.005887
58.750    0.005862
59.000    0.005836
59.250    0.005811
59.500    0.005786
59.750    0.005762
60.000    0.005737
60.250    0.005713
60.500    0.005689
60.750    0.005665


==> anc/time_dependence_Theta_z_at_center_fit_E_7.7.dat <==
#t[fm]    Theta_z
0.250    -0.6082
0.500     -1.27
0.750     14.53
1.000     1.081
1.250    0.5613
1.500    0.3791
1.750    0.2862
2.000    0.2298
2.250     0.192
2.500    0.1649
2.750    0.1445
3.000    0.1286
3.250    0.1158
3.500    0.1054
3.750    0.09665
4.000    0.08926
4.250    0.08293
4.500    0.07743
4.750    0.07261
5.000    0.06836
5.250    0.06458
5.500    0.06119
5.750    0.05815
6.000    0.05539
6.250    0.05288
6.500    0.05059
6.750    0.04849
7.000    0.04655
7.250    0.04477
7.500    0.04312
7.750    0.04158
8.000    0.04015
8.250    0.03882
8.500    0.03757
8.750    0.0364
9.000    0.0353
9.250    0.03426
9.500    0.03328
9.750    0.03236
10.000    0.03149
10.250    0.03066
10.500    0.02988
10.750    0.02913
11.000    0.02842
11.250    0.02775
11.500    0.0271
11.750    0.02649
12.000    0.0259
12.250    0.02534
12.500    0.0248
12.750    0.02428
13.000    0.02379
13.250    0.02331
13.500    0.02286
13.750    0.02242
14.000     0.022
14.250    0.02159
14.500    0.0212
14.750    0.02082
15.000    0.02046
15.250    0.0201
15.500    0.01976
15.750    0.01943
16.000    0.01912
16.250    0.01881
16.500    0.01851
16.750    0.01822
17.000    0.01794
17.250    0.01767
17.500    0.01741
17.750    0.01715
18.000    0.0169
18.250    0.01666
18.500    0.01643
18.750    0.0162
19.000    0.01598
19.250    0.01576
19.500    0.01555
19.750    0.01535
20.000    0.01515
20.250    0.01495
20.500    0.01476
20.750    0.01458
21.000    0.0144
21.250    0.01423
21.500    0.01405
21.750    0.01389
22.000    0.01372
22.250    0.01356
22.500    0.01341
22.750    0.01326
23.000    0.01311
23.250    0.01296
23.500    0.01282
23.750    0.01268
24.000    0.01254
24.250    0.01241
24.500    0.01228
24.750    0.01215
25.000    0.01203
25.250    0.0119
25.500    0.01178
25.750    0.01167
26.000    0.01155
26.250    0.01144
26.500    0.01133
26.750    0.01122
27.000    0.01111
27.250    0.01101
27.500    0.0109
27.750    0.0108
28.000    0.0107
28.250    0.01061
28.500    0.01051
28.750    0.01042
29.000    0.01033
29.250    0.01024
29.500    0.01015
29.750    0.01006
30.000    0.009973
30.250    0.009888
30.500    0.009805
30.750    0.009724
31.000    0.009643
31.250    0.009564
31.500    0.009487
31.750    0.00941
32.000    0.009335
32.250    0.009261
32.500    0.009188
32.750    0.009116
33.000    0.009046
33.250    0.008976
33.500    0.008908
33.750    0.00884
34.000    0.008774
34.250    0.008708
34.500    0.008644
34.750    0.00858
35.000    0.008518
35.250    0.008456
35.500    0.008395
35.750    0.008335
36.000    0.008276
36.250    0.008218
36.500    0.008161
36.750    0.008104
37.000    0.008048
37.250    0.007993
37.500    0.007939
37.750    0.007885
38.000    0.007832
38.250    0.00778
38.500    0.007728
38.750    0.007678
39.000    0.007627
39.250    0.007578
39.500    0.007529
39.750    0.007481
40.000    0.007433
40.250    0.007386
40.500    0.00734
40.750    0.007294
41.000    0.007249
41.250    0.007204
41.500    0.00716
41.750    0.007116
42.000    0.007073
42.250    0.00703
42.500    0.006988
42.750    0.006947
43.000    0.006906
43.250    0.006865
43.500    0.006825
43.750    0.006785
44.000    0.006746
44.250    0.006707
44.500    0.006669
44.750    0.006631
45.000    0.006594
45.250    0.006557
45.500    0.00652
45.750    0.006484
46.000    0.006448
46.250    0.006413
46.500    0.006378
46.750    0.006343
47.000    0.006309
47.250    0.006275
47.500    0.006241
47.750    0.006208
48.000    0.006175
48.250    0.006143
48.500    0.006111
48.750    0.006079
49.000    0.006047
49.250    0.006016
49.500    0.005985
49.750    0.005955
50.000    0.005925
50.250    0.005895
50.500    0.005865
50.750    0.005836
51.000    0.005807
51.250    0.005778
51.500    0.00575
51.750    0.005721
52.000    0.005693
52.250    0.005666
52.500    0.005638
52.750    0.005611
53.000    0.005585
53.250    0.005558
53.500    0.005532
53.750    0.005506
54.000    0.00548
54.250    0.005454
54.500    0.005429
54.750    0.005404
55.000    0.005379
55.250    0.005354
55.500    0.00533
55.750    0.005305
56.000    0.005281
56.250    0.005258
56.500    0.005234
56.750    0.005211
57.000    0.005188
57.250    0.005165
57.500    0.005142
57.750    0.005119
58.000    0.005097
58.250    0.005075
58.500    0.005053
58.750    0.005031
59.000    0.005009
59.250    0.004988
59.500    0.004967
59.750    0.004946
60.000    0.004925
60.250    0.004904
60.500    0.004884
60.750    0.004863
61.000    0.004843
61.250    0.004823
61.500    0.004803
61.750    0.004784
62.000    0.004764
62.250    0.004745
62.500    0.004726
62.750    0.004707
63.000    0.004688
63.250    0.004669
63.500    0.00465
63.750    0.004632
64.000    0.004614
64.250    0.004595
64.500    0.004577
64.750    0.00456
65.000    0.004542
65.250    0.004524
65.500    0.004507
65.750    0.004489
66.000    0.004472

